Difference Equations and Integral Families for Witten Diagrams

We show that tree-level and one-loop Mellin space correlators in anti-de Sitter space obey certain difference equations, which are the direct analog to the differential equations for Feynman loop integrals in the flat space. Finite-difference relations, which we refer to as ``summation-by-parts relations'', in parallel with the integration-by-parts relations for Feynman loop integrals, are derived to reduce the integrals to a basis. We illustrate the general methodology by explicitly deriving the difference equations and summation-by-parts relations for various tree-level and one-loop Witten diagrams up to the four-point bubble level.

==> anc/Relation_R3.m <==
(* Eq. (5.65) of the draft *)

-((-1 + 2*h)*(s - \[CapitalDelta][1, 2])*(s - \[CapitalDelta][3, 4])*
   (2*h - \[CapitalDelta][1, 2] - \[CapitalDelta][3, 4])*
   (-4 - 2*h*(-2 + s) + \[Delta][1]^2 - \[Delta][2]^2 - 
    2*\[CapitalDelta][1, 2] - 2*\[CapitalDelta][3, 4] - 
    \[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
    s*(2 + \[CapitalDelta][1, 2] + \[CapitalDelta][3, 4]))*
   I4bub[-1, -1, 1][\[Delta][1], \[Delta][2], s]) - 
 (-1 + 2*h)*(s - \[CapitalDelta][1, 2])*(s - \[CapitalDelta][3, 4])*
  (2*h - \[CapitalDelta][1, 2] - \[CapitalDelta][3, 4])*
  (-4 - 2*h*(-2 + s) - \[Delta][1]^2 + \[Delta][2]^2 - 
   2*\[CapitalDelta][1, 2] - 2*\[CapitalDelta][3, 4] - 
   \[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
   s*(2 + \[CapitalDelta][1, 2] + \[CapitalDelta][3, 4]))*
  I4bub[-1, 1, -1][\[Delta][1], \[Delta][2], s] + 
 256*I4bub[-1, 1, 1][\[Delta][1], \[Delta][2], -8 + s] + 
 64*(-58 + 8*h*s - 4*s^2 + 2*\[Delta][1]^2 + 2*\[Delta][2]^2 - 
   3*\[CapitalDelta][1, 2] - 3*\[CapitalDelta][3, 4] - 
   \[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
   2*h*(15 + \[CapitalDelta][1, 2] + \[CapitalDelta][3, 4]) + 
   s*(27 + \[CapitalDelta][1, 2] + \[CapitalDelta][3, 4]))*
  I4bub[-1, 1, 1][\[Delta][1], \[Delta][2], -6 + s] + 
 16*(376 + 6*s^4 - 44*\[Delta][1]^2 + \[Delta][1]^4 - 44*\[Delta][2]^2 - 
   2*\[Delta][1]^2*\[Delta][2]^2 + \[Delta][2]^4 + 60*\[CapitalDelta][1, 2] - 
   6*\[Delta][1]^2*\[CapitalDelta][1, 2] - 6*\[Delta][2]^2*
    \[CapitalDelta][1, 2] + 60*\[CapitalDelta][3, 4] - 
   6*\[Delta][1]^2*\[CapitalDelta][3, 4] - 6*\[Delta][2]^2*
    \[CapitalDelta][3, 4] + 22*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
   2*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
   2*\[Delta][2]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
   3*s^3*(19 + \[CapitalDelta][1, 2] + \[CapitalDelta][3, 4]) + 
   3*s^2*(78 - 2*\[Delta][1]^2 - 2*\[Delta][2]^2 + 7*\[CapitalDelta][1, 2] + 
     7*\[CapitalDelta][3, 4] + \[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]) + 
   4*h^2*(48 + 6*s^2 + 9*\[CapitalDelta][3, 4] + \[CapitalDelta][1, 2]*
      (9 + \[CapitalDelta][3, 4]) - 3*s*(11 + \[CapitalDelta][1, 2] + 
       \[CapitalDelta][3, 4])) + s*(-468 - 58*\[CapitalDelta][1, 2] - 
     58*\[CapitalDelta][3, 4] - 15*\[CapitalDelta][1, 2]*
      \[CapitalDelta][3, 4] + 2*\[Delta][1]^2*(15 + \[CapitalDelta][1, 2] + 
       \[CapitalDelta][3, 4]) + 2*\[Delta][2]^2*(15 + \[CapitalDelta][1, 2] + 
       \[CapitalDelta][3, 4])) - 
   4*h*(6*s^3 - 3*s^2*(15 + \[CapitalDelta][1, 2] + \[CapitalDelta][3, 4]) + 
     3*(-44 + 2*\[Delta][1]^2 + 2*\[Delta][2]^2 - 7*\[CapitalDelta][1, 2] - 
       7*\[CapitalDelta][3, 4] - 2*\[CapitalDelta][1, 2]*
        \[CapitalDelta][3, 4]) + s*(127 - 2*\[Delta][1]^2 - 2*\[Delta][2]^2 + 
       15*\[CapitalDelta][1, 2] + 15*\[CapitalDelta][3, 4] + 
       2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4])))*
  I4bub[-1, 1, 1][\[Delta][1], \[Delta][2], -4 + s] + 
 4*(-96 - 4*s^6 + 48*\[Delta][1]^2 - 6*\[Delta][1]^4 + 48*\[Delta][2]^2 + 
   12*\[Delta][1]^2*\[Delta][2]^2 - 6*\[Delta][2]^4 - 
   48*\[CapitalDelta][1, 2] + 24*\[Delta][1]^2*\[CapitalDelta][1, 2] - 
   3*\[Delta][1]^4*\[CapitalDelta][1, 2] + 24*\[Delta][2]^2*
    \[CapitalDelta][1, 2] + 6*\[Delta][1]^2*\[Delta][2]^2*
    \[CapitalDelta][1, 2] - 3*\[Delta][2]^4*\[CapitalDelta][1, 2] - 
   48*\[CapitalDelta][3, 4] + 24*\[Delta][1]^2*\[CapitalDelta][3, 4] - 
   3*\[Delta][1]^4*\[CapitalDelta][3, 4] + 24*\[Delta][2]^2*
    \[CapitalDelta][3, 4] + 6*\[Delta][1]^2*\[Delta][2]^2*
    \[CapitalDelta][3, 4] - 3*\[Delta][2]^4*\[CapitalDelta][3, 4] - 
   24*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
   12*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
   \[Delta][1]^4*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
   12*\[Delta][2]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
   2*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][1, 2]*
    \[CapitalDelta][3, 4] - \[Delta][2]^4*\[CapitalDelta][1, 2]*
    \[CapitalDelta][3, 4] + 3*s^5*(11 + \[CapitalDelta][1, 2] + 
     \[CapitalDelta][3, 4]) + s^4*(-130 + 6*\[Delta][1]^2 + 6*\[Delta][2]^2 - 
     21*\[CapitalDelta][1, 2] - 21*\[CapitalDelta][3, 4] - 
     3*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]) - 
   2*s^3*(-150 - 34*\[CapitalDelta][1, 2] - 34*\[CapitalDelta][3, 4] - 
     9*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
     2*\[Delta][1]^2*(9 + \[CapitalDelta][1, 2] + \[CapitalDelta][3, 4]) + 
     2*\[Delta][2]^2*(9 + \[CapitalDelta][1, 2] + \[CapitalDelta][3, 4])) - 
   4*h^2*(112 + 12*s^4 + \[Delta][1]^4 - 8*\[Delta][2]^2 + \[Delta][2]^4 - 
     2*\[Delta][1]^2*(4 + \[Delta][2]^2) + 48*\[CapitalDelta][1, 2] + 
     48*\[CapitalDelta][3, 4] + 26*\[CapitalDelta][1, 2]*
      \[CapitalDelta][3, 4] - 3*s^3*(25 + 3*\[CapitalDelta][1, 2] + 
       3*\[CapitalDelta][3, 4]) + s*(-232 + 8*\[Delta][1]^2 + 
       8*\[Delta][2]^2 - 78*\[CapitalDelta][1, 2] - 
       78*\[CapitalDelta][3, 4] - 27*\[CapitalDelta][1, 2]*
        \[CapitalDelta][3, 4]) + s^2*(190 - 2*\[Delta][1]^2 - 
       2*\[Delta][2]^2 + 45*\[CapitalDelta][1, 2] + 
       45*\[CapitalDelta][3, 4] + 7*\[CapitalDelta][1, 2]*
        \[CapitalDelta][3, 4])) - 2*s^2*(204 + \[Delta][1]^4 + 
     \[Delta][2]^4 + 62*\[CapitalDelta][1, 2] + 62*\[CapitalDelta][3, 4] + 
     22*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
     2*\[Delta][2]^2*(22 + 5*\[CapitalDelta][3, 4] + \[CapitalDelta][1, 2]*
        (5 + \[CapitalDelta][3, 4])) - 2*\[Delta][1]^2*
      (22 + \[Delta][2]^2 + 5*\[CapitalDelta][3, 4] + \[CapitalDelta][1, 2]*
        (5 + \[CapitalDelta][3, 4]))) + 
   8*h^3*(4*s^3 - 12*(2 + \[CapitalDelta][3, 4]) - 
     3*s^2*(7 + \[CapitalDelta][1, 2] + \[CapitalDelta][3, 4]) - 
     \[CapitalDelta][1, 2]*(12 + 5*\[CapitalDelta][3, 4]) + 
     2*s*(19 + 6*\[CapitalDelta][3, 4] + \[CapitalDelta][1, 2]*
        (6 + \[CapitalDelta][3, 4]))) + 
   s*(\[Delta][1]^4*(7 + \[CapitalDelta][1, 2] + \[CapitalDelta][3, 4]) + 
     \[Delta][2]^4*(7 + \[CapitalDelta][1, 2] + \[CapitalDelta][3, 4]) - 
     2*\[Delta][2]^2*(52 + 18*\[CapitalDelta][3, 4] + \[CapitalDelta][1, 2]*
        (18 + 7*\[CapitalDelta][3, 4])) - 2*\[Delta][1]^2*
      (52 + 18*\[CapitalDelta][3, 4] + \[Delta][2]^2*
        (7 + \[CapitalDelta][1, 2] + \[CapitalDelta][3, 4]) + 
       \[CapitalDelta][1, 2]*(18 + 7*\[CapitalDelta][3, 4])) + 
     4*(76 + 30*\[CapitalDelta][3, 4] + \[CapitalDelta][1, 2]*
        (30 + 13*\[CapitalDelta][3, 4]))) + 
   2*h*(-176 + 12*s^5 + 40*\[Delta][2]^2 + \[Delta][2]^4 - 
     80*\[CapitalDelta][1, 2] + 16*\[Delta][2]^2*\[CapitalDelta][1, 2] + 
     \[Delta][2]^4*\[CapitalDelta][1, 2] - 80*\[CapitalDelta][3, 4] + 
     16*\[Delta][2]^2*\[CapitalDelta][3, 4] + \[Delta][2]^4*
      \[CapitalDelta][3, 4] - 44*\[CapitalDelta][1, 2]*
      \[CapitalDelta][3, 4] + 10*\[Delta][2]^2*\[CapitalDelta][1, 2]*
      \[CapitalDelta][3, 4] + \[Delta][1]^4*(1 + \[CapitalDelta][1, 2] + 
       \[CapitalDelta][3, 4]) - 3*s^4*(29 + 3*\[CapitalDelta][1, 2] + 
       3*\[CapitalDelta][3, 4]) + s^3*(282 - 8*\[Delta][1]^2 - 
       8*\[Delta][2]^2 + 54*\[CapitalDelta][1, 2] + 
       54*\[CapitalDelta][3, 4] + 8*\[CapitalDelta][1, 2]*
        \[CapitalDelta][3, 4]) + 2*s^2*(-250 - 67*\[CapitalDelta][1, 2] - 
       67*\[CapitalDelta][3, 4] - 20*\[CapitalDelta][1, 2]*
        \[CapitalDelta][3, 4] + 2*\[Delta][1]^2*(10 + \[CapitalDelta][1, 2] + 
         \[CapitalDelta][3, 4]) + 2*\[Delta][2]^2*
        (10 + \[CapitalDelta][1, 2] + \[CapitalDelta][3, 4])) - 
     2*\[Delta][1]^2*(\[Delta][2]^2*(1 + \[CapitalDelta][1, 2] + 
         \[CapitalDelta][3, 4]) - 4*(5 + 2*\[CapitalDelta][3, 4]) - 
       \[CapitalDelta][1, 2]*(8 + 5*\[CapitalDelta][3, 4])) - 
     2*s*(-232 - 82*\[CapitalDelta][1, 2] - 82*\[CapitalDelta][3, 4] - 
       35*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
       2*\[Delta][1]^2*(17 + 4*\[CapitalDelta][3, 4] + \[CapitalDelta][1, 2]*
          (4 + \[CapitalDelta][3, 4])) + 2*\[Delta][2]^2*
        (17 + 4*\[CapitalDelta][3, 4] + \[CapitalDelta][1, 2]*
          (4 + \[CapitalDelta][3, 4])))))*I4bub[-1, 1, 1][\[Delta][1], 
   \[Delta][2], -2 + s] + (2 - 3*s + s^2)*(16*h^4 - 32*h^3*s + s^4 + 
   8*h^2*(3*s^2 - \[Delta][1]^2 - \[Delta][2]^2) + 
   (\[Delta][1]^2 - \[Delta][2]^2)^2 - 
   2*s^2*(\[Delta][1]^2 + \[Delta][2]^2) + 
   8*h*s*(-s^2 + \[Delta][1]^2 + \[Delta][2]^2))*(s - \[CapitalDelta][1, 2])*
  (s - \[CapitalDelta][3, 4])*I4bub[-1, 1, 1][\[Delta][1], \[Delta][2], s]


==> anc/SBP_c1.m <==
(* ::Package:: *)

(* a[i,j,k] is the coefficient of (\[ScriptCapitalI]^(4-bub))[[i,j,k]] in the SBP relation (5.47) of the draft *)


(* ::InheritFromParent::Initialization:: *)
{a[-4+n,1+n1,n2]->-n1,a[-3+n,1+n1,n2]->-20 n1+8 n n1-4 n1 \[Delta],a[-2+n,-1+n1,n2]->-4 h+2 n1,a[-2+n,n1,n2]->-8 h+4 n1+12 h n1-8 n1^2-4 h \[Delta][1]+4 n1 \[Delta][1],a[-2+n,1+n1,-2+n2]->2 n1,a[-2+n,1+n1,-1+n2]->12 n1-8 n1 n2+4 n1 \[Delta][2],a[-2+n,1+n1,n2]->-92 n1+2 h^2 n1+96 n n1-24 n^2 n1-8 h n1^2+8 n1^3-16 n1 n2+8 n1 n2^2-48 n1 \[Delta]+24 n n1 \[Delta]-6 n1 \[Delta]^2+4 h n1 \[Delta][1]-8 n1^2 \[Delta][1]+2 n1 \[Delta][1]^2+8 n1 \[Delta][2]-8 n1 n2 \[Delta][2]+2 n1 \[Delta][2]^2,a[-1+n,-1+n1,n2]->-24 h+16 h n+12 n1-8 n n1-8 h \[Delta]+4 n1 \[Delta],a[-1+n,n1,n2]->-48 h+32 h n+24 n1+72 h n1-16 n n1-48 h n n1-48 n1^2+32 n n1^2-16 h \[Delta]+8 n1 \[Delta]+24 h n1 \[Delta]-16 n1^2 \[Delta]-24 h \[Delta][1]+16 h n \[Delta][1]+24 n1 \[Delta][1]-16 n n1 \[Delta][1]-8 h \[Delta] \[Delta][1]+8 n1 \[Delta] \[Delta][1],a[-1+n,1+n1,-2+n2]->12 n1-8 n n1+4 n1 \[Delta],a[-1+n,1+n1,-1+n2]->72 n1-48 n n1-48 n1 n2+32 n n1 n2+24 n1 \[Delta]-16 n1 n2 \[Delta]+24 n1 \[Delta][2]-16 n n1 \[Delta][2]+8 n1 \[Delta] \[Delta][2],a[-1+n,1+n1,n2]->-72 n1+12 h^2 n1+192 n n1-8 h^2 n n1-144 n^2 n1+32 n^3 n1-48 h n1^2+32 h n n1^2+48 n1^3-32 n n1^3-96 n1 n2+64 n n1 n2+48 n1 n2^2-32 n n1 n2^2-96 n1 \[Delta]+4 h^2 n1 \[Delta]+144 n n1 \[Delta]-48 n^2 n1 \[Delta]-16 h n1^2 \[Delta]+16 n1^3 \[Delta]-32 n1 n2 \[Delta]+16 n1 n2^2 \[Delta]-36 n1 \[Delta]^2+24 n n1 \[Delta]^2-4 n1 \[Delta]^3+24 h n1 \[Delta][1]-16 h n n1 \[Delta][1]-48 n1^2 \[Delta][1]+32 n n1^2 \[Delta][1]+8 h n1 \[Delta] \[Delta][1]-16 n1^2 \[Delta] \[Delta][1]+12 n1 \[Delta][1]^2-8 n n1 \[Delta][1]^2+4 n1 \[Delta] \[Delta][1]^2+48 n1 \[Delta][2]-32 n n1 \[Delta][2]-48 n1 n2 \[Delta][2]+32 n n1 n2 \[Delta][2]+16 n1 \[Delta] \[Delta][2]-16 n1 n2 \[Delta] \[Delta][2]+12 n1 \[Delta][2]^2-8 n n1 \[Delta][2]^2+4 n1 \[Delta] \[Delta][2]^2,a[n,-3+n1,n2]->4 h-n1,a[n,-2+n1,n2]->48 h-12 n1-28 h n1+8 n1^2+12 h \[Delta][1]-4 n1 \[Delta][1],a[n,-1+n1,-2+n2]->-4 h+2 n1,a[n,-1+n1,-1+n2]->-24 h+12 n1+16 h n2-8 n1 n2-8 h \[Delta][2]+4 n1 \[Delta][2],a[n,-1+n1,n2]->80 h+4 h^3+32 h n-16 h n^2-12 n1-168 h n1-6 h^2 n1-16 n n1+8 n^2 n1+48 n1^2+72 h n1^2-24 n1^3+32 h n2-16 n1 n2-16 h n2^2+8 n1 n2^2-16 h \[Delta]+16 h n \[Delta]+8 n1 \[Delta]-8 n n1 \[Delta]-4 h \[Delta]^2+2 n1 \[Delta]^2+72 h \[Delta][1]-24 n1 \[Delta][1]-60 h n1 \[Delta][1]+24 n1^2 \[Delta][1]+12 h \[Delta][1]^2-6 n1 \[Delta][1]^2-16 h \[Delta][2]+8 n1 \[Delta][2]+16 h n2 \[Delta][2]-8 n1 n2 \[Delta][2]-4 h \[Delta][2]^2+2 n1 \[Delta][2]^2,a[n,n1,-2+n2]->-8 h+4 n1+12 h n1-8 n1^2-4 h \[Delta][1]+4 n1 \[Delta][1],a[n,n1,-1+n2]->-48 h+24 n1+72 h n1-48 n1^2+32 h n2-16 n1 n2-48 h n1 n2+32 n1^2 n2-24 h \[Delta][1]+24 n1 \[Delta][1]+16 h n2 \[Delta][1]-16 n1 n2 \[Delta][1]-16 h \[Delta][2]+8 n1 \[Delta][2]+24 h n1 \[Delta][2]-16 n1^2 \[Delta][2]-8 h \[Delta][1] \[Delta][2]+8 n1 \[Delta][1] \[Delta][2],a[n,n1,n2]->-32 h+8 h^3+64 h n-32 h n^2+24 n1-16 h n1-12 h^2 n1-12 h^3 n1-32 n n1-96 h n n1+16 n^2 n1+48 h n^2 n1-32 n1^2+144 h n1^2+24 h^2 n1^2+64 n n1^2-32 n^2 n1^2-48 n1^3-80 h n1^3+32 n1^4+64 h n2-32 n1 n2-96 h n1 n2+64 n1^2 n2-32 h n2^2+16 n1 n2^2+48 h n1 n2^2-32 n1^2 n2^2-32 h \[Delta]+32 h n \[Delta]+16 n1 \[Delta]+48 h n1 \[Delta]-16 n n1 \[Delta]-48 h n n1 \[Delta]-32 n1^2 \[Delta]+32 n n1^2 \[Delta]-8 h \[Delta]^2+4 n1 \[Delta]^2+12 h n1 \[Delta]^2-8 n1^2 \[Delta]^2+16 h \[Delta][1]+4 h^3 \[Delta][1]+32 h n \[Delta][1]-16 h n^2 \[Delta][1]+16 n1 \[Delta][1]-120 h n1 \[Delta][1]-12 h^2 n1 \[Delta][1]-32 n n1 \[Delta][1]+16 n^2 n1 \[Delta][1]+48 n1^2 \[Delta][1]+96 h n1^2 \[Delta][1]-48 n1^3 \[Delta][1]+32 h n2 \[Delta][1]-32 n1 n2 \[Delta][1]-16 h n2^2 \[Delta][1]+16 n1 n2^2 \[Delta][1]-16 h \[Delta] \[Delta][1]+16 h n \[Delta] \[Delta][1]+16 n1 \[Delta] \[Delta][1]-16 n n1 \[Delta] \[Delta][1]-4 h \[Delta]^2 \[Delta][1]+4 n1 \[Delta]^2 \[Delta][1]+24 h \[Delta][1]^2-12 n1 \[Delta][1]^2-36 h n1 \[Delta][1]^2+24 n1^2 \[Delta][1]^2+4 h \[Delta][1]^3-4 n1 \[Delta][1]^3-32 h \[Delta][2]+16 n1 \[Delta][2]+48 h n1 \[Delta][2]-32 n1^2 \[Delta][2]+32 h n2 \[Delta][2]-16 n1 n2 \[Delta][2]-48 h n1 n2 \[Delta][2]+32 n1^2 n2 \[Delta][2]-16 h \[Delta][1] \[Delta][2]+16 n1 \[Delta][1] \[Delta][2]+16 h n2 \[Delta][1] \[Delta][2]-16 n1 n2 \[Delta][1] \[Delta][2]-8 h \[Delta][2]^2+4 n1 \[Delta][2]^2+12 h n1 \[Delta][2]^2-8 n1^2 \[Delta][2]^2-4 h \[Delta][1] \[Delta][2]^2+4 n1 \[Delta][1] \[Delta][2]^2,a[n,1+n1,-4+n2]->-n1,a[n,1+n1,-3+n2]->-20 n1+8 n1 n2-4 n1 \[Delta][2],a[n,1+n1,-2+n2]->-92 n1+2 h^2 n1-16 n n1+8 n^2 n1-8 h n1^2+8 n1^3+96 n1 n2-24 n1 n2^2+8 n1 \[Delta]-8 n n1 \[Delta]+2 n1 \[Delta]^2+4 h n1 \[Delta][1]-8 n1^2 \[Delta][1]+2 n1 \[Delta][1]^2-48 n1 \[Delta][2]+24 n1 n2 \[Delta][2]-6 n1 \[Delta][2]^2,a[n,1+n1,-1+n2]->-72 n1+12 h^2 n1-96 n n1+48 n^2 n1-48 h n1^2+48 n1^3+192 n1 n2-8 h^2 n1 n2+64 n n1 n2-32 n^2 n1 n2+32 h n1^2 n2-32 n1^3 n2-144 n1 n2^2+32 n1 n2^3+48 n1 \[Delta]-48 n n1 \[Delta]-32 n1 n2 \[Delta]+32 n n1 n2 \[Delta]+12 n1 \[Delta]^2-8 n1 n2 \[Delta]^2+24 h n1 \[Delta][1]-48 n1^2 \[Delta][1]-16 h n1 n2 \[Delta][1]+32 n1^2 n2 \[Delta][1]+12 n1 \[Delta][1]^2-8 n1 n2 \[Delta][1]^2-96 n1 \[Delta][2]+4 h^2 n1 \[Delta][2]-32 n n1 \[Delta][2]+16 n^2 n1 \[Delta][2]-16 h n1^2 \[Delta][2]+16 n1^3 \[Delta][2]+144 n1 n2 \[Delta][2]-48 n1 n2^2 \[Delta][2]+16 n1 \[Delta] \[Delta][2]-16 n n1 \[Delta] \[Delta][2]+4 n1 \[Delta]^2 \[Delta][2]+8 h n1 \[Delta][1] \[Delta][2]-16 n1^2 \[Delta][1] \[Delta][2]+4 n1 \[Delta][1]^2 \[Delta][2]-36 n1 \[Delta][2]^2+24 n1 n2 \[Delta][2]^2-4 n1 \[Delta][2]^3,a[n,1+n1,n2]->16 h^2 n1-h^4 n1-16 h^2 n n1-64 n^2 n1+8 h^2 n^2 n1+64 n^3 n1-16 n^4 n1-64 h n1^2+8 h^3 n1^2+64 h n n1^2-32 h n^2 n1^2+64 n1^3-24 h^2 n1^3-64 n n1^3+32 n^2 n1^3+32 h n1^4-16 n1^5-16 h^2 n1 n2+128 n n1 n2-64 n^2 n1 n2+64 h n1^2 n2-64 n1^3 n2-64 n1 n2^2+8 h^2 n1 n2^2-64 n n1 n2^2+32 n^2 n1 n2^2-32 h n1^2 n2^2+32 n1^3 n2^2+64 n1 n2^3-16 n1 n2^4+8 h^2 n1 \[Delta]+64 n n1 \[Delta]-8 h^2 n n1 \[Delta]-96 n^2 n1 \[Delta]+32 n^3 n1 \[Delta]-32 h n1^2 \[Delta]+32 h n n1^2 \[Delta]+32 n1^3 \[Delta]-32 n n1^3 \[Delta]-64 n1 n2 \[Delta]+64 n n1 n2 \[Delta]+32 n1 n2^2 \[Delta]-32 n n1 n2^2 \[Delta]-16 n1 \[Delta]^2+2 h^2 n1 \[Delta]^2+48 n n1 \[Delta]^2-24 n^2 n1 \[Delta]^2-8 h n1^2 \[Delta]^2+8 n1^3 \[Delta]^2-16 n1 n2 \[Delta]^2+8 n1 n2^2 \[Delta]^2-8 n1 \[Delta]^3+8 n n1 \[Delta]^3-n1 \[Delta]^4+32 h n1 \[Delta][1]-4 h^3 n1 \[Delta][1]-32 h n n1 \[Delta][1]+16 h n^2 n1 \[Delta][1]-64 n1^2 \[Delta][1]+24 h^2 n1^2 \[Delta][1]+64 n n1^2 \[Delta][1]-32 n^2 n1^2 \[Delta][1]-48 h n1^3 \[Delta][1]+32 n1^4 \[Delta][1]-32 h n1 n2 \[Delta][1]+64 n1^2 n2 \[Delta][1]+16 h n1 n2^2 \[Delta][1]-32 n1^2 n2^2 \[Delta][1]+16 h n1 \[Delta] \[Delta][1]-16 h n n1 \[Delta] \[Delta][1]-32 n1^2 \[Delta] \[Delta][1]+32 n n1^2 \[Delta] \[Delta][1]+4 h n1 \[Delta]^2 \[Delta][1]-8 n1^2 \[Delta]^2 \[Delta][1]+16 n1 \[Delta][1]^2-6 h^2 n1 \[Delta][1]^2-16 n n1 \[Delta][1]^2+8 n^2 n1 \[Delta][1]^2+24 h n1^2 \[Delta][1]^2-24 n1^3 \[Delta][1]^2-16 n1 n2 \[Delta][1]^2+8 n1 n2^2 \[Delta][1]^2+8 n1 \[Delta] \[Delta][1]^2-8 n n1 \[Delta] \[Delta][1]^2+2 n1 \[Delta]^2 \[Delta][1]^2-4 h n1 \[Delta][1]^3+8 n1^2 \[Delta][1]^3-n1 \[Delta][1]^4+8 h^2 n1 \[Delta][2]-64 n n1 \[Delta][2]+32 n^2 n1 \[Delta][2]-32 h n1^2 \[Delta][2]+32 n1^3 \[Delta][2]+64 n1 n2 \[Delta][2]-8 h^2 n1 n2 \[Delta][2]+64 n n1 n2 \[Delta][2]-32 n^2 n1 n2 \[Delta][2]+32 h n1^2 n2 \[Delta][2]-32 n1^3 n2 \[Delta][2]-96 n1 n2^2 \[Delta][2]+32 n1 n2^3 \[Delta][2]+32 n1 \[Delta] \[Delta][2]-32 n n1 \[Delta] \[Delta][2]-32 n1 n2 \[Delta] \[Delta][2]+32 n n1 n2 \[Delta] \[Delta][2]+8 n1 \[Delta]^2 \[Delta][2]-8 n1 n2 \[Delta]^2 \[Delta][2]+16 h n1 \[Delta][1] \[Delta][2]-32 n1^2 \[Delta][1] \[Delta][2]-16 h n1 n2 \[Delta][1] \[Delta][2]+32 n1^2 n2 \[Delta][1] \[Delta][2]+8 n1 \[Delta][1]^2 \[Delta][2]-8 n1 n2 \[Delta][1]^2 \[Delta][2]-16 n1 \[Delta][2]^2+2 h^2 n1 \[Delta][2]^2-16 n n1 \[Delta][2]^2+8 n^2 n1 \[Delta][2]^2-8 h n1^2 \[Delta][2]^2+8 n1^3 \[Delta][2]^2+48 n1 n2 \[Delta][2]^2-24 n1 n2^2 \[Delta][2]^2+8 n1 \[Delta] \[Delta][2]^2-8 n n1 \[Delta] \[Delta][2]^2+2 n1 \[Delta]^2 \[Delta][2]^2+4 h n1 \[Delta][1] \[Delta][2]^2-8 n1^2 \[Delta][1] \[Delta][2]^2+2 n1 \[Delta][1]^2 \[Delta][2]^2-8 n1 \[Delta][2]^3+8 n1 n2 \[Delta][2]^3-n1 \[Delta][2]^4}


==> anc/SBP_c1_Final.m <==
(* Eq. (5.69) of the draft *)

{I4bub[-1, 2, 1][\[Delta][1], \[Delta][2], s] -> 
  ((-1 + 2*h)*(-1 + \[Delta][1])*(-16*h*s^2 + 16*h^2*s^2 - 8*h*s^3 + 
      48*h*s^2*\[Delta][1] - 32*h^2*s^2*\[Delta][1] + 16*h*s^3*\[Delta][1] + 
      32*\[Delta][1]^2 - 48*h*\[Delta][1]^2 + 16*h^2*\[Delta][1]^2 + 
      32*s*\[Delta][1]^2 - 48*h*s*\[Delta][1]^2 + 16*h^2*s*\[Delta][1]^2 + 
      8*s^2*\[Delta][1]^2 - 44*h*s^2*\[Delta][1]^2 + 
      12*h^2*s^2*\[Delta][1]^2 - 6*h*s^3*\[Delta][1]^2 - 80*\[Delta][1]^3 + 
      80*h*\[Delta][1]^3 - 16*h^2*\[Delta][1]^3 - 64*s*\[Delta][1]^3 + 
      56*h*s*\[Delta][1]^3 - 8*h^2*s*\[Delta][1]^3 - 12*s^2*\[Delta][1]^3 + 
      12*h*s^2*\[Delta][1]^3 + 72*\[Delta][1]^4 - 44*h*\[Delta][1]^4 + 
      4*h^2*\[Delta][1]^4 + 40*s*\[Delta][1]^4 - 16*h*s*\[Delta][1]^4 + 
      4*s^2*\[Delta][1]^4 - 28*\[Delta][1]^5 + 8*h*\[Delta][1]^5 - 
      8*s*\[Delta][1]^5 + 4*\[Delta][1]^6 - 32*\[Delta][2]^2 + 
      48*h*\[Delta][2]^2 - 16*h^2*\[Delta][2]^2 - 32*s*\[Delta][2]^2 + 
      48*h*s*\[Delta][2]^2 - 16*h^2*s*\[Delta][2]^2 - 8*s^2*\[Delta][2]^2 - 
      4*h*s^2*\[Delta][2]^2 + 4*h^2*s^2*\[Delta][2]^2 - 
      2*h*s^3*\[Delta][2]^2 + 80*\[Delta][1]*\[Delta][2]^2 - 
      80*h*\[Delta][1]*\[Delta][2]^2 + 16*h^2*\[Delta][1]*\[Delta][2]^2 + 
      64*s*\[Delta][1]*\[Delta][2]^2 - 56*h*s*\[Delta][1]*\[Delta][2]^2 + 
      8*h^2*s*\[Delta][1]*\[Delta][2]^2 + 12*s^2*\[Delta][1]*\[Delta][2]^2 + 
      4*h*s^2*\[Delta][1]*\[Delta][2]^2 - 80*\[Delta][1]^2*\[Delta][2]^2 + 
      56*h*\[Delta][1]^2*\[Delta][2]^2 - 8*h^2*\[Delta][1]^2*\[Delta][2]^2 - 
      40*s*\[Delta][1]^2*\[Delta][2]^2 + 16*h*s*\[Delta][1]^2*\[Delta][2]^2 - 
      4*s^2*\[Delta][1]^2*\[Delta][2]^2 + 40*\[Delta][1]^3*\[Delta][2]^2 - 
      16*h*\[Delta][1]^3*\[Delta][2]^2 + 8*s*\[Delta][1]^3*\[Delta][2]^2 - 
      8*\[Delta][1]^4*\[Delta][2]^2 + 8*\[Delta][2]^4 - 12*h*\[Delta][2]^4 + 
      4*h^2*\[Delta][2]^4 - 12*\[Delta][1]*\[Delta][2]^4 + 
      8*h*\[Delta][1]*\[Delta][2]^4 + 4*\[Delta][1]^2*\[Delta][2]^4 + 
      16*h*s*\[CapitalDelta][1, 2] - 16*h^2*s*\[CapitalDelta][1, 2] + 
      8*s^2*\[CapitalDelta][1, 2] + 8*h*s^2*\[CapitalDelta][1, 2] - 
      8*h^2*s^2*\[CapitalDelta][1, 2] + 4*s^3*\[CapitalDelta][1, 2] + 
      4*h*s^3*\[CapitalDelta][1, 2] - 48*h*s*\[Delta][1]*
       \[CapitalDelta][1, 2] + 32*h^2*s*\[Delta][1]*\[CapitalDelta][1, 2] - 
      24*s^2*\[Delta][1]*\[CapitalDelta][1, 2] - 16*h*s^2*\[Delta][1]*
       \[CapitalDelta][1, 2] + 8*h^2*s^2*\[Delta][1]*\[CapitalDelta][1, 2] - 
      8*s^3*\[Delta][1]*\[CapitalDelta][1, 2] - 4*h*s^3*\[Delta][1]*
       \[CapitalDelta][1, 2] - 32*\[Delta][1]^2*\[CapitalDelta][1, 2] + 
      48*h*\[Delta][1]^2*\[CapitalDelta][1, 2] - 16*h^2*\[Delta][1]^2*
       \[CapitalDelta][1, 2] - 16*s*\[Delta][1]^2*\[CapitalDelta][1, 2] + 
      56*h*s*\[Delta][1]^2*\[CapitalDelta][1, 2] - 16*h^2*s*\[Delta][1]^2*
       \[CapitalDelta][1, 2] + 16*s^2*\[Delta][1]^2*\[CapitalDelta][1, 2] + 
      8*h*s^2*\[Delta][1]^2*\[CapitalDelta][1, 2] + 3*s^3*\[Delta][1]^2*
       \[CapitalDelta][1, 2] + 64*\[Delta][1]^3*\[CapitalDelta][1, 2] - 
      56*h*\[Delta][1]^3*\[CapitalDelta][1, 2] + 8*h^2*\[Delta][1]^3*
       \[CapitalDelta][1, 2] + 24*s*\[Delta][1]^3*\[CapitalDelta][1, 2] - 
      20*h*s*\[Delta][1]^3*\[CapitalDelta][1, 2] - 2*s^2*\[Delta][1]^3*
       \[CapitalDelta][1, 2] - 40*\[Delta][1]^4*\[CapitalDelta][1, 2] + 
      16*h*\[Delta][1]^4*\[CapitalDelta][1, 2] - 8*s*\[Delta][1]^4*
       \[CapitalDelta][1, 2] + 8*\[Delta][1]^5*\[CapitalDelta][1, 2] + 
      32*\[Delta][2]^2*\[CapitalDelta][1, 2] - 48*h*\[Delta][2]^2*
       \[CapitalDelta][1, 2] + 16*h^2*\[Delta][2]^2*\[CapitalDelta][1, 2] + 
      16*s*\[Delta][2]^2*\[CapitalDelta][1, 2] - 8*h*s*\[Delta][2]^2*
       \[CapitalDelta][1, 2] + 8*s^2*\[Delta][2]^2*\[CapitalDelta][1, 2] + 
      s^3*\[Delta][2]^2*\[CapitalDelta][1, 2] - 64*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2] + 56*h*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2] - 8*h^2*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2] - 24*s*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2] + 4*h*s*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2] - 6*s^2*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2] + 40*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][1, 2] - 16*h*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][1, 2] + 8*s*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][1, 2] - 8*\[Delta][1]^3*\[Delta][2]^2*
       \[CapitalDelta][1, 2] - 8*s*\[CapitalDelta][1, 2]^2 + 
      8*h^2*s*\[CapitalDelta][1, 2]^2 - 8*s^2*\[CapitalDelta][1, 2]^2 - 
      2*s^3*\[CapitalDelta][1, 2]^2 + 24*s*\[Delta][1]*
       \[CapitalDelta][1, 2]^2 - 8*h^2*s*\[Delta][1]*\[CapitalDelta][1, 2]^
        2 + 16*s^2*\[Delta][1]*\[CapitalDelta][1, 2]^2 + 
      2*s^3*\[Delta][1]*\[CapitalDelta][1, 2]^2 + 8*\[Delta][1]^2*
       \[CapitalDelta][1, 2]^2 - 12*h*\[Delta][1]^2*\[CapitalDelta][1, 2]^2 + 
      4*h^2*\[Delta][1]^2*\[CapitalDelta][1, 2]^2 - 16*s*\[Delta][1]^2*
       \[CapitalDelta][1, 2]^2 - 2*h*s*\[Delta][1]^2*\[CapitalDelta][1, 2]^
        2 - 6*s^2*\[Delta][1]^2*\[CapitalDelta][1, 2]^2 - 
      12*\[Delta][1]^3*\[CapitalDelta][1, 2]^2 + 8*h*\[Delta][1]^3*
       \[CapitalDelta][1, 2]^2 + 2*s*\[Delta][1]^3*\[CapitalDelta][1, 2]^2 + 
      4*\[Delta][1]^4*\[CapitalDelta][1, 2]^2 - 8*\[Delta][2]^2*
       \[CapitalDelta][1, 2]^2 + 12*h*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 - 
      4*h^2*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 - 
      8*s*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 + 2*h*s*\[Delta][2]^2*
       \[CapitalDelta][1, 2]^2 - 2*s^2*\[Delta][2]^2*\[CapitalDelta][1, 2]^
        2 + 12*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 - 
      8*h*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 + 
      6*s*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 - 
      4*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 + 
      4*s*\[CapitalDelta][1, 2]^3 - 4*h*s*\[CapitalDelta][1, 2]^3 + 
      2*s^2*\[CapitalDelta][1, 2]^3 - 8*s*\[Delta][1]*\[CapitalDelta][1, 2]^
        3 + 4*h*s*\[Delta][1]*\[CapitalDelta][1, 2]^3 - 
      2*s^2*\[Delta][1]*\[CapitalDelta][1, 2]^3 + 3*s*\[Delta][1]^2*
       \[CapitalDelta][1, 2]^3 + s*\[Delta][2]^2*\[CapitalDelta][1, 2]^3 + 
      16*h*s*\[CapitalDelta][3, 4] - 16*h^2*s*\[CapitalDelta][3, 4] + 
      8*s^2*\[CapitalDelta][3, 4] + 8*h*s^2*\[CapitalDelta][3, 4] - 
      8*h^2*s^2*\[CapitalDelta][3, 4] + 4*s^3*\[CapitalDelta][3, 4] + 
      4*h*s^3*\[CapitalDelta][3, 4] - 48*h*s*\[Delta][1]*
       \[CapitalDelta][3, 4] + 32*h^2*s*\[Delta][1]*\[CapitalDelta][3, 4] - 
      24*s^2*\[Delta][1]*\[CapitalDelta][3, 4] - 16*h*s^2*\[Delta][1]*
       \[CapitalDelta][3, 4] + 8*h^2*s^2*\[Delta][1]*\[CapitalDelta][3, 4] - 
      8*s^3*\[Delta][1]*\[CapitalDelta][3, 4] - 4*h*s^3*\[Delta][1]*
       \[CapitalDelta][3, 4] - 32*\[Delta][1]^2*\[CapitalDelta][3, 4] + 
      48*h*\[Delta][1]^2*\[CapitalDelta][3, 4] - 16*h^2*\[Delta][1]^2*
       \[CapitalDelta][3, 4] - 16*s*\[Delta][1]^2*\[CapitalDelta][3, 4] + 
      56*h*s*\[Delta][1]^2*\[CapitalDelta][3, 4] - 16*h^2*s*\[Delta][1]^2*
       \[CapitalDelta][3, 4] + 16*s^2*\[Delta][1]^2*\[CapitalDelta][3, 4] + 
      8*h*s^2*\[Delta][1]^2*\[CapitalDelta][3, 4] + 3*s^3*\[Delta][1]^2*
       \[CapitalDelta][3, 4] + 64*\[Delta][1]^3*\[CapitalDelta][3, 4] - 
      56*h*\[Delta][1]^3*\[CapitalDelta][3, 4] + 8*h^2*\[Delta][1]^3*
       \[CapitalDelta][3, 4] + 24*s*\[Delta][1]^3*\[CapitalDelta][3, 4] - 
      20*h*s*\[Delta][1]^3*\[CapitalDelta][3, 4] - 2*s^2*\[Delta][1]^3*
       \[CapitalDelta][3, 4] - 40*\[Delta][1]^4*\[CapitalDelta][3, 4] + 
      16*h*\[Delta][1]^4*\[CapitalDelta][3, 4] - 8*s*\[Delta][1]^4*
       \[CapitalDelta][3, 4] + 8*\[Delta][1]^5*\[CapitalDelta][3, 4] + 
      32*\[Delta][2]^2*\[CapitalDelta][3, 4] - 48*h*\[Delta][2]^2*
       \[CapitalDelta][3, 4] + 16*h^2*\[Delta][2]^2*\[CapitalDelta][3, 4] + 
      16*s*\[Delta][2]^2*\[CapitalDelta][3, 4] - 8*h*s*\[Delta][2]^2*
       \[CapitalDelta][3, 4] + 8*s^2*\[Delta][2]^2*\[CapitalDelta][3, 4] + 
      s^3*\[Delta][2]^2*\[CapitalDelta][3, 4] - 64*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][3, 4] + 56*h*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][3, 4] - 8*h^2*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][3, 4] - 24*s*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][3, 4] + 4*h*s*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][3, 4] - 6*s^2*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][3, 4] + 40*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][3, 4] - 16*h*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][3, 4] + 8*s*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][3, 4] - 8*\[Delta][1]^3*\[Delta][2]^2*
       \[CapitalDelta][3, 4] - 16*h*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 16*h^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 16*s*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 8*h*s*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 16*h^2*s*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 16*s^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 4*h*s^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 4*h^2*s^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 4*s^3*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 2*h*s^3*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 48*h*\[Delta][1]*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 32*h^2*\[Delta][1]*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 48*s*\[Delta][1]*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 16*h*s*\[Delta][1]*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 16*h^2*s*\[Delta][1]*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 32*s^2*\[Delta][1]*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 4*h*s^2*\[Delta][1]*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 4*s^3*\[Delta][1]*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 16*\[Delta][1]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 56*h*\[Delta][1]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 16*h^2*\[Delta][1]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 32*s*\[Delta][1]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 10*h*s*\[Delta][1]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 12*s^2*\[Delta][1]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 24*\[Delta][1]^3*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 20*h*\[Delta][1]^3*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 4*s*\[Delta][1]^3*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 8*\[Delta][1]^4*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 16*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 8*h*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 16*s*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 2*h*s*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 4*s^2*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 24*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      4*h*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 12*s*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      8*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 8*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 8*h^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 16*s*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 4*h*s*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 4*h^2*s*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 8*s^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + s^3*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 24*\[Delta][1]*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 8*h^2*\[Delta][1]*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 32*s*\[Delta][1]*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 4*h*s*\[Delta][1]*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 8*s^2*\[Delta][1]*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 16*\[Delta][1]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 2*h*\[Delta][1]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 12*s*\[Delta][1]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 2*\[Delta][1]^3*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 8*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 2*h*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 4*s*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 6*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] - 
      4*\[CapitalDelta][1, 2]^3*\[CapitalDelta][3, 4] + 
      4*h*\[CapitalDelta][1, 2]^3*\[CapitalDelta][3, 4] - 
      4*s*\[CapitalDelta][1, 2]^3*\[CapitalDelta][3, 4] + 
      2*h*s*\[CapitalDelta][1, 2]^3*\[CapitalDelta][3, 4] - 
      s^2*\[CapitalDelta][1, 2]^3*\[CapitalDelta][3, 4] + 
      8*\[Delta][1]*\[CapitalDelta][1, 2]^3*\[CapitalDelta][3, 4] - 
      4*h*\[Delta][1]*\[CapitalDelta][1, 2]^3*\[CapitalDelta][3, 4] + 
      4*s*\[Delta][1]*\[CapitalDelta][1, 2]^3*\[CapitalDelta][3, 4] - 
      3*\[Delta][1]^2*\[CapitalDelta][1, 2]^3*\[CapitalDelta][3, 4] - 
      \[Delta][2]^2*\[CapitalDelta][1, 2]^3*\[CapitalDelta][3, 4] - 
      8*s*\[CapitalDelta][3, 4]^2 + 8*h^2*s*\[CapitalDelta][3, 4]^2 - 
      8*s^2*\[CapitalDelta][3, 4]^2 - 2*s^3*\[CapitalDelta][3, 4]^2 + 
      24*s*\[Delta][1]*\[CapitalDelta][3, 4]^2 - 8*h^2*s*\[Delta][1]*
       \[CapitalDelta][3, 4]^2 + 16*s^2*\[Delta][1]*\[CapitalDelta][3, 4]^2 + 
      2*s^3*\[Delta][1]*\[CapitalDelta][3, 4]^2 + 8*\[Delta][1]^2*
       \[CapitalDelta][3, 4]^2 - 12*h*\[Delta][1]^2*\[CapitalDelta][3, 4]^2 + 
      4*h^2*\[Delta][1]^2*\[CapitalDelta][3, 4]^2 - 16*s*\[Delta][1]^2*
       \[CapitalDelta][3, 4]^2 - 2*h*s*\[Delta][1]^2*\[CapitalDelta][3, 4]^
        2 - 6*s^2*\[Delta][1]^2*\[CapitalDelta][3, 4]^2 - 
      12*\[Delta][1]^3*\[CapitalDelta][3, 4]^2 + 8*h*\[Delta][1]^3*
       \[CapitalDelta][3, 4]^2 + 2*s*\[Delta][1]^3*\[CapitalDelta][3, 4]^2 + 
      4*\[Delta][1]^4*\[CapitalDelta][3, 4]^2 - 8*\[Delta][2]^2*
       \[CapitalDelta][3, 4]^2 + 12*h*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 - 
      4*h^2*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 - 
      8*s*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 + 2*h*s*\[Delta][2]^2*
       \[CapitalDelta][3, 4]^2 - 2*s^2*\[Delta][2]^2*\[CapitalDelta][3, 4]^
        2 + 12*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 - 
      8*h*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 + 
      6*s*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 - 
      4*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 + 
      8*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      8*h^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      16*s*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      4*h*s*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      4*h^2*s*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      8*s^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      s^3*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      24*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      8*h^2*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      32*s*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      4*h*s*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      8*s^2*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      16*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      2*h*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      12*s*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      2*\[Delta][1]^3*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      8*\[Delta][2]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      2*h*\[Delta][2]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      4*s*\[Delta][2]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      6*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 - 8*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4]^2 + 4*h*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4]^2 + 4*h^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4]^2 - 8*s*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4]^2 + 2*h*s*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4]^2 - 2*s^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4]^2 + 16*\[Delta][1]*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4]^2 - 4*h*\[Delta][1]*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4]^2 + 8*s*\[Delta][1]*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4]^2 - 6*\[Delta][1]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4]^2 - 2*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4]^2 + 2*\[CapitalDelta][1, 2]^3*
       \[CapitalDelta][3, 4]^2 - 2*h*\[CapitalDelta][1, 2]^3*
       \[CapitalDelta][3, 4]^2 + s*\[CapitalDelta][1, 2]^3*
       \[CapitalDelta][3, 4]^2 - 2*\[Delta][1]*\[CapitalDelta][1, 2]^3*
       \[CapitalDelta][3, 4]^2 + 4*s*\[CapitalDelta][3, 4]^3 - 
      4*h*s*\[CapitalDelta][3, 4]^3 + 2*s^2*\[CapitalDelta][3, 4]^3 - 
      8*s*\[Delta][1]*\[CapitalDelta][3, 4]^3 + 4*h*s*\[Delta][1]*
       \[CapitalDelta][3, 4]^3 - 2*s^2*\[Delta][1]*\[CapitalDelta][3, 4]^3 + 
      3*s*\[Delta][1]^2*\[CapitalDelta][3, 4]^3 + s*\[Delta][2]^2*
       \[CapitalDelta][3, 4]^3 - 4*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^3 + 4*h*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^3 - 4*s*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^3 + 2*h*s*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^3 - s^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^3 + 8*\[Delta][1]*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^3 - 4*h*\[Delta][1]*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^3 + 4*s*\[Delta][1]*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^3 - 3*\[Delta][1]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^3 - \[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^3 + 2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4]^3 - 2*h*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4]^3 + s*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4]^3 - 2*\[Delta][1]*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4]^3)*I4bub[-1, -1, 1][\[Delta][1], \[Delta][2], 
      s])/(2*(-2 + h + \[Delta][1])*(-1 + h + \[Delta][1])*
     (\[Delta][1] - \[Delta][2])*(-2 + 2*h - s + \[Delta][1] - \[Delta][2])*
     (\[Delta][1] + \[Delta][2])*(-2 + 2*h - s + \[Delta][1] + \[Delta][2])*
     (-2 + \[Delta][1] - \[Delta][2] + \[CapitalDelta][1, 2])*
     (-2 + \[Delta][1] + \[Delta][2] + \[CapitalDelta][1, 2])*
     (-2 + \[Delta][1] - \[Delta][2] + \[CapitalDelta][3, 4])*
     (-2 + \[Delta][1] + \[Delta][2] + \[CapitalDelta][3, 4])) + 
   ((-1 + 2*h)*(-1 + \[Delta][1])*(-16*h*s^2 + 16*h^2*s^2 - 8*h*s^3 + 
      48*h*s^2*\[Delta][1] - 32*h^2*s^2*\[Delta][1] + 16*h*s^3*\[Delta][1] - 
      16*h*\[Delta][1]^2 + 16*h^2*\[Delta][1]^2 - 32*h*s*\[Delta][1]^2 + 
      16*h^2*s*\[Delta][1]^2 - 44*h*s^2*\[Delta][1]^2 + 
      12*h^2*s^2*\[Delta][1]^2 - 6*h*s^3*\[Delta][1]^2 + 16*\[Delta][1]^3 + 
      16*h*\[Delta][1]^3 - 16*h^2*\[Delta][1]^3 + 16*s*\[Delta][1]^3 + 
      24*h*s*\[Delta][1]^3 - 8*h^2*s*\[Delta][1]^3 + 4*s^2*\[Delta][1]^3 + 
      12*h*s^2*\[Delta][1]^3 - 24*\[Delta][1]^4 - 4*h*\[Delta][1]^4 + 
      4*h^2*\[Delta][1]^4 - 16*s*\[Delta][1]^4 - 4*h*s*\[Delta][1]^4 - 
      2*s^2*\[Delta][1]^4 + 12*\[Delta][1]^5 + 4*s*\[Delta][1]^5 - 
      2*\[Delta][1]^6 + 16*h*\[Delta][2]^2 - 16*h^2*\[Delta][2]^2 + 
      32*h*s*\[Delta][2]^2 - 16*h^2*s*\[Delta][2]^2 - 4*h*s^2*\[Delta][2]^2 + 
      4*h^2*s^2*\[Delta][2]^2 - 2*h*s^3*\[Delta][2]^2 - 
      16*\[Delta][1]*\[Delta][2]^2 - 16*h*\[Delta][1]*\[Delta][2]^2 + 
      16*h^2*\[Delta][1]*\[Delta][2]^2 - 16*s*\[Delta][1]*\[Delta][2]^2 - 
      24*h*s*\[Delta][1]*\[Delta][2]^2 + 8*h^2*s*\[Delta][1]*\[Delta][2]^2 - 
      4*s^2*\[Delta][1]*\[Delta][2]^2 + 4*h*s^2*\[Delta][1]*\[Delta][2]^2 + 
      16*\[Delta][1]^2*\[Delta][2]^2 + 8*h*\[Delta][1]^2*\[Delta][2]^2 - 
      8*h^2*\[Delta][1]^2*\[Delta][2]^2 + 8*s*\[Delta][1]^2*\[Delta][2]^2 + 
      8*h*s*\[Delta][1]^2*\[Delta][2]^2 - 8*\[Delta][1]^3*\[Delta][2]^2 + 
      2*\[Delta][1]^4*\[Delta][2]^2 + 8*\[Delta][2]^4 - 4*h*\[Delta][2]^4 + 
      4*h^2*\[Delta][2]^4 + 8*s*\[Delta][2]^4 - 4*h*s*\[Delta][2]^4 + 
      2*s^2*\[Delta][2]^4 - 4*\[Delta][1]*\[Delta][2]^4 - 
      4*s*\[Delta][1]*\[Delta][2]^4 + 2*\[Delta][1]^2*\[Delta][2]^4 - 
      2*\[Delta][2]^6 + 16*h*s*\[CapitalDelta][1, 2] - 
      16*h^2*s*\[CapitalDelta][1, 2] + 8*s^2*\[CapitalDelta][1, 2] + 
      8*h*s^2*\[CapitalDelta][1, 2] - 8*h^2*s^2*\[CapitalDelta][1, 2] + 
      4*s^3*\[CapitalDelta][1, 2] + 4*h*s^3*\[CapitalDelta][1, 2] - 
      48*h*s*\[Delta][1]*\[CapitalDelta][1, 2] + 32*h^2*s*\[Delta][1]*
       \[CapitalDelta][1, 2] - 24*s^2*\[Delta][1]*\[CapitalDelta][1, 2] - 
      16*h*s^2*\[Delta][1]*\[CapitalDelta][1, 2] + 8*h^2*s^2*\[Delta][1]*
       \[CapitalDelta][1, 2] - 8*s^3*\[Delta][1]*\[CapitalDelta][1, 2] - 
      4*h*s^3*\[Delta][1]*\[CapitalDelta][1, 2] + 16*h*\[Delta][1]^2*
       \[CapitalDelta][1, 2] - 16*h^2*\[Delta][1]^2*\[CapitalDelta][1, 2] + 
      8*s*\[Delta][1]^2*\[CapitalDelta][1, 2] + 48*h*s*\[Delta][1]^2*
       \[CapitalDelta][1, 2] - 16*h^2*s*\[Delta][1]^2*\[CapitalDelta][1, 2] + 
      20*s^2*\[Delta][1]^2*\[CapitalDelta][1, 2] + 8*h*s^2*\[Delta][1]^2*
       \[CapitalDelta][1, 2] + 3*s^3*\[Delta][1]^2*\[CapitalDelta][1, 2] - 
      16*\[Delta][1]^3*\[CapitalDelta][1, 2] - 8*h*\[Delta][1]^3*
       \[CapitalDelta][1, 2] + 8*h^2*\[Delta][1]^3*\[CapitalDelta][1, 2] - 
      16*s*\[Delta][1]^3*\[CapitalDelta][1, 2] - 12*h*s*\[Delta][1]^3*
       \[CapitalDelta][1, 2] - 6*s^2*\[Delta][1]^3*\[CapitalDelta][1, 2] + 
      16*\[Delta][1]^4*\[CapitalDelta][1, 2] + 6*s*\[Delta][1]^4*
       \[CapitalDelta][1, 2] - 4*\[Delta][1]^5*\[CapitalDelta][1, 2] - 
      16*h*\[Delta][2]^2*\[CapitalDelta][1, 2] + 16*h^2*\[Delta][2]^2*
       \[CapitalDelta][1, 2] - 8*s*\[Delta][2]^2*\[CapitalDelta][1, 2] + 
      4*s^2*\[Delta][2]^2*\[CapitalDelta][1, 2] + s^3*\[Delta][2]^2*
       \[CapitalDelta][1, 2] + 16*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2] + 8*h*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2] - 8*h^2*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2] + 16*s*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2] - 4*h*s*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2] - 2*s^2*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2] - 8*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][1, 2] - 4*s*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][1, 2] - 8*\[Delta][2]^4*\[CapitalDelta][1, 2] - 
      2*s*\[Delta][2]^4*\[CapitalDelta][1, 2] + 4*\[Delta][1]*\[Delta][2]^4*
       \[CapitalDelta][1, 2] - 8*s*\[CapitalDelta][1, 2]^2 + 
      8*h^2*s*\[CapitalDelta][1, 2]^2 - 8*s^2*\[CapitalDelta][1, 2]^2 - 
      2*s^3*\[CapitalDelta][1, 2]^2 + 24*s*\[Delta][1]*
       \[CapitalDelta][1, 2]^2 - 8*h^2*s*\[Delta][1]*\[CapitalDelta][1, 2]^
        2 + 16*s^2*\[Delta][1]*\[CapitalDelta][1, 2]^2 + 
      2*s^3*\[Delta][1]*\[CapitalDelta][1, 2]^2 - 4*h*\[Delta][1]^2*
       \[CapitalDelta][1, 2]^2 + 4*h^2*\[Delta][1]^2*\[CapitalDelta][1, 2]^
        2 - 20*s*\[Delta][1]^2*\[CapitalDelta][1, 2]^2 - 
      2*h*s*\[Delta][1]^2*\[CapitalDelta][1, 2]^2 - 6*s^2*\[Delta][1]^2*
       \[CapitalDelta][1, 2]^2 + 4*\[Delta][1]^3*\[CapitalDelta][1, 2]^2 + 
      6*s*\[Delta][1]^3*\[CapitalDelta][1, 2]^2 - 2*\[Delta][1]^4*
       \[CapitalDelta][1, 2]^2 + 4*h*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 - 
      4*h^2*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 - 
      4*s*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 + 2*h*s*\[Delta][2]^2*
       \[CapitalDelta][1, 2]^2 - 2*s^2*\[Delta][2]^2*\[CapitalDelta][1, 2]^
        2 - 4*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 + 
      2*s*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 + 
      2*\[Delta][2]^4*\[CapitalDelta][1, 2]^2 + 4*s*\[CapitalDelta][1, 2]^3 - 
      4*h*s*\[CapitalDelta][1, 2]^3 + 2*s^2*\[CapitalDelta][1, 2]^3 - 
      8*s*\[Delta][1]*\[CapitalDelta][1, 2]^3 + 4*h*s*\[Delta][1]*
       \[CapitalDelta][1, 2]^3 - 2*s^2*\[Delta][1]*\[CapitalDelta][1, 2]^3 + 
      3*s*\[Delta][1]^2*\[CapitalDelta][1, 2]^3 + s*\[Delta][2]^2*
       \[CapitalDelta][1, 2]^3 + 16*h*s*\[CapitalDelta][3, 4] - 
      16*h^2*s*\[CapitalDelta][3, 4] + 8*s^2*\[CapitalDelta][3, 4] + 
      8*h*s^2*\[CapitalDelta][3, 4] - 8*h^2*s^2*\[CapitalDelta][3, 4] + 
      4*s^3*\[CapitalDelta][3, 4] + 4*h*s^3*\[CapitalDelta][3, 4] - 
      48*h*s*\[Delta][1]*\[CapitalDelta][3, 4] + 32*h^2*s*\[Delta][1]*
       \[CapitalDelta][3, 4] - 24*s^2*\[Delta][1]*\[CapitalDelta][3, 4] - 
      16*h*s^2*\[Delta][1]*\[CapitalDelta][3, 4] + 8*h^2*s^2*\[Delta][1]*
       \[CapitalDelta][3, 4] - 8*s^3*\[Delta][1]*\[CapitalDelta][3, 4] - 
      4*h*s^3*\[Delta][1]*\[CapitalDelta][3, 4] + 16*h*\[Delta][1]^2*
       \[CapitalDelta][3, 4] - 16*h^2*\[Delta][1]^2*\[CapitalDelta][3, 4] + 
      8*s*\[Delta][1]^2*\[CapitalDelta][3, 4] + 48*h*s*\[Delta][1]^2*
       \[CapitalDelta][3, 4] - 16*h^2*s*\[Delta][1]^2*\[CapitalDelta][3, 4] + 
      20*s^2*\[Delta][1]^2*\[CapitalDelta][3, 4] + 8*h*s^2*\[Delta][1]^2*
       \[CapitalDelta][3, 4] + 3*s^3*\[Delta][1]^2*\[CapitalDelta][3, 4] - 
      16*\[Delta][1]^3*\[CapitalDelta][3, 4] - 8*h*\[Delta][1]^3*
       \[CapitalDelta][3, 4] + 8*h^2*\[Delta][1]^3*\[CapitalDelta][3, 4] - 
      16*s*\[Delta][1]^3*\[CapitalDelta][3, 4] - 12*h*s*\[Delta][1]^3*
       \[CapitalDelta][3, 4] - 6*s^2*\[Delta][1]^3*\[CapitalDelta][3, 4] + 
      16*\[Delta][1]^4*\[CapitalDelta][3, 4] + 6*s*\[Delta][1]^4*
       \[CapitalDelta][3, 4] - 4*\[Delta][1]^5*\[CapitalDelta][3, 4] - 
      16*h*\[Delta][2]^2*\[CapitalDelta][3, 4] + 16*h^2*\[Delta][2]^2*
       \[CapitalDelta][3, 4] - 8*s*\[Delta][2]^2*\[CapitalDelta][3, 4] + 
      4*s^2*\[Delta][2]^2*\[CapitalDelta][3, 4] + s^3*\[Delta][2]^2*
       \[CapitalDelta][3, 4] + 16*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][3, 4] + 8*h*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][3, 4] - 8*h^2*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][3, 4] + 16*s*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][3, 4] - 4*h*s*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][3, 4] - 2*s^2*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][3, 4] - 8*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][3, 4] - 4*s*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][3, 4] - 8*\[Delta][2]^4*\[CapitalDelta][3, 4] - 
      2*s*\[Delta][2]^4*\[CapitalDelta][3, 4] + 4*\[Delta][1]*\[Delta][2]^4*
       \[CapitalDelta][3, 4] - 16*h*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 16*h^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 16*s*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 8*h*s*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 16*h^2*s*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 16*s^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 4*h*s^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 4*h^2*s^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 4*s^3*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 2*h*s^3*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 48*h*\[Delta][1]*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 32*h^2*\[Delta][1]*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 48*s*\[Delta][1]*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 16*h*s*\[Delta][1]*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 16*h^2*s*\[Delta][1]*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 32*s^2*\[Delta][1]*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 4*h*s^2*\[Delta][1]*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 4*s^3*\[Delta][1]*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 8*\[Delta][1]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 32*h*\[Delta][1]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 16*h^2*\[Delta][1]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 48*s*\[Delta][1]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 6*h*s*\[Delta][1]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 14*s^2*\[Delta][1]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 16*\[Delta][1]^3*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 4*h*\[Delta][1]^3*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 16*s*\[Delta][1]^3*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 6*\[Delta][1]^4*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 8*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 16*h*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 2*h*s*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 2*s^2*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 16*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      12*h*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 4*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      2*\[Delta][2]^4*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      8*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] - 
      8*h^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] + 
      16*s*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] - 
      4*h*s*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] - 
      4*h^2*s*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] + 
      8*s^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] + 
      s^3*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] - 
      24*\[Delta][1]*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] + 
      8*h^2*\[Delta][1]*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] - 
      32*s*\[Delta][1]*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] + 
      4*h*s*\[Delta][1]*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] - 
      8*s^2*\[Delta][1]*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] + 
      20*\[Delta][1]^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] - 
      2*h*\[Delta][1]^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] + 
      14*s*\[Delta][1]^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] - 
      6*\[Delta][1]^3*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] + 
      4*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] + 
      2*h*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] + 
      2*s*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] - 
      2*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 4*\[CapitalDelta][1, 2]^3*
       \[CapitalDelta][3, 4] + 4*h*\[CapitalDelta][1, 2]^3*
       \[CapitalDelta][3, 4] - 4*s*\[CapitalDelta][1, 2]^3*
       \[CapitalDelta][3, 4] + 2*h*s*\[CapitalDelta][1, 2]^3*
       \[CapitalDelta][3, 4] - s^2*\[CapitalDelta][1, 2]^3*
       \[CapitalDelta][3, 4] + 8*\[Delta][1]*\[CapitalDelta][1, 2]^3*
       \[CapitalDelta][3, 4] - 4*h*\[Delta][1]*\[CapitalDelta][1, 2]^3*
       \[CapitalDelta][3, 4] + 4*s*\[Delta][1]*\[CapitalDelta][1, 2]^3*
       \[CapitalDelta][3, 4] - 3*\[Delta][1]^2*\[CapitalDelta][1, 2]^3*
       \[CapitalDelta][3, 4] - \[Delta][2]^2*\[CapitalDelta][1, 2]^3*
       \[CapitalDelta][3, 4] - 8*s*\[CapitalDelta][3, 4]^2 + 
      8*h^2*s*\[CapitalDelta][3, 4]^2 - 8*s^2*\[CapitalDelta][3, 4]^2 - 
      2*s^3*\[CapitalDelta][3, 4]^2 + 24*s*\[Delta][1]*
       \[CapitalDelta][3, 4]^2 - 8*h^2*s*\[Delta][1]*\[CapitalDelta][3, 4]^
        2 + 16*s^2*\[Delta][1]*\[CapitalDelta][3, 4]^2 + 
      2*s^3*\[Delta][1]*\[CapitalDelta][3, 4]^2 - 4*h*\[Delta][1]^2*
       \[CapitalDelta][3, 4]^2 + 4*h^2*\[Delta][1]^2*\[CapitalDelta][3, 4]^
        2 - 20*s*\[Delta][1]^2*\[CapitalDelta][3, 4]^2 - 
      2*h*s*\[Delta][1]^2*\[CapitalDelta][3, 4]^2 - 6*s^2*\[Delta][1]^2*
       \[CapitalDelta][3, 4]^2 + 4*\[Delta][1]^3*\[CapitalDelta][3, 4]^2 + 
      6*s*\[Delta][1]^3*\[CapitalDelta][3, 4]^2 - 2*\[Delta][1]^4*
       \[CapitalDelta][3, 4]^2 + 4*h*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 - 
      4*h^2*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 - 
      4*s*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 + 2*h*s*\[Delta][2]^2*
       \[CapitalDelta][3, 4]^2 - 2*s^2*\[Delta][2]^2*\[CapitalDelta][3, 4]^
        2 - 4*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 + 
      2*s*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 + 
      2*\[Delta][2]^4*\[CapitalDelta][3, 4]^2 + 8*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 - 8*h^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 + 16*s*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 - 4*h*s*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 - 4*h^2*s*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 + 8*s^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 + s^3*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 - 24*\[Delta][1]*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 + 8*h^2*\[Delta][1]*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 - 32*s*\[Delta][1]*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 + 4*h*s*\[Delta][1]*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 - 8*s^2*\[Delta][1]*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 + 20*\[Delta][1]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 - 2*h*\[Delta][1]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 + 14*s*\[Delta][1]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 - 6*\[Delta][1]^3*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 + 4*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 + 2*h*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 + 2*s*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 - 2*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      8*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 + 
      4*h*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 + 
      4*h^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 - 
      8*s*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 + 
      2*h*s*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 - 
      2*s^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 + 
      16*\[Delta][1]*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 - 
      4*h*\[Delta][1]*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 + 
      8*s*\[Delta][1]*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 - 
      6*\[Delta][1]^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 - 
      2*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 + 
      2*\[CapitalDelta][1, 2]^3*\[CapitalDelta][3, 4]^2 - 
      2*h*\[CapitalDelta][1, 2]^3*\[CapitalDelta][3, 4]^2 + 
      s*\[CapitalDelta][1, 2]^3*\[CapitalDelta][3, 4]^2 - 
      2*\[Delta][1]*\[CapitalDelta][1, 2]^3*\[CapitalDelta][3, 4]^2 + 
      4*s*\[CapitalDelta][3, 4]^3 - 4*h*s*\[CapitalDelta][3, 4]^3 + 
      2*s^2*\[CapitalDelta][3, 4]^3 - 8*s*\[Delta][1]*\[CapitalDelta][3, 4]^
        3 + 4*h*s*\[Delta][1]*\[CapitalDelta][3, 4]^3 - 
      2*s^2*\[Delta][1]*\[CapitalDelta][3, 4]^3 + 3*s*\[Delta][1]^2*
       \[CapitalDelta][3, 4]^3 + s*\[Delta][2]^2*\[CapitalDelta][3, 4]^3 - 
      4*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^3 + 
      4*h*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^3 - 
      4*s*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^3 + 
      2*h*s*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^3 - 
      s^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^3 + 
      8*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^3 - 
      4*h*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^3 + 
      4*s*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^3 - 
      3*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^3 - 
      \[Delta][2]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^3 + 
      2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^3 - 
      2*h*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^3 + 
      s*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^3 - 
      2*\[Delta][1]*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^3)*
     I4bub[-1, 1, -1][\[Delta][1], \[Delta][2], s])/
    (2*(-2 + h + \[Delta][1])*(-1 + h + \[Delta][1])*
     (\[Delta][1] - \[Delta][2])*(-2 + 2*h - s + \[Delta][1] - \[Delta][2])*
     (\[Delta][1] + \[Delta][2])*(-2 + 2*h - s + \[Delta][1] + \[Delta][2])*
     (-2 + \[Delta][1] - \[Delta][2] + \[CapitalDelta][1, 2])*
     (-2 + \[Delta][1] + \[Delta][2] + \[CapitalDelta][1, 2])*
     (-2 + \[Delta][1] - \[Delta][2] + \[CapitalDelta][3, 4])*
     (-2 + \[Delta][1] + \[Delta][2] + \[CapitalDelta][3, 4])) + 
   (32*(-1 + \[Delta][1])*(-8 + 8*h - 4*s + 24*\[Delta][1] - 
      16*h*\[Delta][1] + 8*s*\[Delta][1] - 18*\[Delta][1]^2 + 
      6*h*\[Delta][1]^2 - 3*s*\[Delta][1]^2 + 4*\[Delta][1]^3 - 
      6*\[Delta][2]^2 + 2*h*\[Delta][2]^2 - s*\[Delta][2]^2 + 
      4*\[Delta][1]*\[Delta][2]^2 + 4*\[CapitalDelta][1, 2] - 
      4*h*\[CapitalDelta][1, 2] + 2*s*\[CapitalDelta][1, 2] - 
      8*\[Delta][1]*\[CapitalDelta][1, 2] + 4*h*\[Delta][1]*
       \[CapitalDelta][1, 2] - 2*s*\[Delta][1]*\[CapitalDelta][1, 2] + 
      3*\[Delta][1]^2*\[CapitalDelta][1, 2] + \[Delta][2]^2*
       \[CapitalDelta][1, 2] + 4*\[CapitalDelta][3, 4] - 
      4*h*\[CapitalDelta][3, 4] + 2*s*\[CapitalDelta][3, 4] - 
      8*\[Delta][1]*\[CapitalDelta][3, 4] + 4*h*\[Delta][1]*
       \[CapitalDelta][3, 4] - 2*s*\[Delta][1]*\[CapitalDelta][3, 4] + 
      3*\[Delta][1]^2*\[CapitalDelta][3, 4] + \[Delta][2]^2*
       \[CapitalDelta][3, 4] - 2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 2*h*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - s*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 2*\[Delta][1]*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4])*I4bub[-1, 1, 1][\[Delta][1], \[Delta][2], 
      -6 + s])/((-2 + h + \[Delta][1])*(-1 + h + \[Delta][1])*
     (\[Delta][1] - \[Delta][2])*(-2 + 2*h - s + \[Delta][1] - \[Delta][2])*
     (\[Delta][1] + \[Delta][2])*(-2 + 2*h - s + \[Delta][1] + \[Delta][2])*
     (-2 + \[Delta][1] - \[Delta][2] + \[CapitalDelta][1, 2])*
     (-2 + \[Delta][1] + \[Delta][2] + \[CapitalDelta][1, 2])*
     (-2 + \[Delta][1] - \[Delta][2] + \[CapitalDelta][3, 4])*
     (-2 + \[Delta][1] + \[Delta][2] + \[CapitalDelta][3, 4])) + 
   (8*(-1 + \[Delta][1])*(160 - 48*h - 112*h^2 - 24*s + 112*h*s + 48*h^2*s - 
      28*s^2 - 48*h*s^2 + 12*s^3 - 480*\[Delta][1] - 16*h*\[Delta][1] + 
      224*h^2*\[Delta][1] + 152*s*\[Delta][1] - 176*h*s*\[Delta][1] - 
      96*h^2*s*\[Delta][1] + 32*s^2*\[Delta][1] + 96*h*s^2*\[Delta][1] - 
      24*s^3*\[Delta][1] + 360*\[Delta][1]^2 + 116*h*\[Delta][1]^2 - 
      68*h^2*\[Delta][1]^2 - 178*s*\[Delta][1]^2 + 4*h*s*\[Delta][1]^2 + 
      36*h^2*s*\[Delta][1]^2 + 15*s^2*\[Delta][1]^2 - 
      36*h*s^2*\[Delta][1]^2 + 9*s^3*\[Delta][1]^2 - 56*\[Delta][1]^3 - 
      56*h*\[Delta][1]^3 - 8*h^2*\[Delta][1]^3 + 64*s*\[Delta][1]^3 + 
      28*h*s*\[Delta][1]^3 - 12*s^2*\[Delta][1]^3 - 24*\[Delta][1]^4 + 
      4*h*\[Delta][1]^4 - 5*s*\[Delta][1]^4 + 6*\[Delta][1]^5 + 
      88*\[Delta][2]^2 + 92*h*\[Delta][2]^2 - 44*h^2*\[Delta][2]^2 - 
      70*s*\[Delta][2]^2 + 12*h*s*\[Delta][2]^2 + 12*h^2*s*\[Delta][2]^2 + 
      5*s^2*\[Delta][2]^2 - 12*h*s^2*\[Delta][2]^2 + 3*s^3*\[Delta][2]^2 - 
      8*\[Delta][1]*\[Delta][2]^2 - 120*h*\[Delta][1]*\[Delta][2]^2 + 
      8*h^2*\[Delta][1]*\[Delta][2]^2 + 72*s*\[Delta][1]*\[Delta][2]^2 + 
      20*h*s*\[Delta][1]*\[Delta][2]^2 - 12*s^2*\[Delta][1]*\[Delta][2]^2 - 
      64*\[Delta][1]^2*\[Delta][2]^2 + 24*h*\[Delta][1]^2*\[Delta][2]^2 - 
      10*s*\[Delta][1]^2*\[Delta][2]^2 + 20*\[Delta][1]^3*\[Delta][2]^2 - 
      8*\[Delta][2]^4 + 4*h*\[Delta][2]^4 - s*\[Delta][2]^4 + 
      6*\[Delta][1]*\[Delta][2]^4 - 72*\[CapitalDelta][1, 2] + 
      32*h*\[CapitalDelta][1, 2] + 40*h^2*\[CapitalDelta][1, 2] + 
      8*s*\[CapitalDelta][1, 2] - 40*h*s*\[CapitalDelta][1, 2] - 
      24*h^2*s*\[CapitalDelta][1, 2] + 10*s^2*\[CapitalDelta][1, 2] + 
      24*h*s^2*\[CapitalDelta][1, 2] - 6*s^3*\[CapitalDelta][1, 2] + 
      136*\[Delta][1]*\[CapitalDelta][1, 2] - 24*h^2*\[Delta][1]*
       \[CapitalDelta][1, 2] - 48*s*\[Delta][1]*\[CapitalDelta][1, 2] + 
      24*h^2*s*\[Delta][1]*\[CapitalDelta][1, 2] + 6*s^2*\[Delta][1]*
       \[CapitalDelta][1, 2] - 24*h*s^2*\[Delta][1]*\[CapitalDelta][1, 2] + 
      6*s^3*\[Delta][1]*\[CapitalDelta][1, 2] - 38*\[Delta][1]^2*
       \[CapitalDelta][1, 2] - 12*h*\[Delta][1]^2*\[CapitalDelta][1, 2] - 
      16*h^2*\[Delta][1]^2*\[CapitalDelta][1, 2] + 28*s*\[Delta][1]^2*
       \[CapitalDelta][1, 2] + 32*h*s*\[Delta][1]^2*\[CapitalDelta][1, 2] - 
      12*s^2*\[Delta][1]^2*\[CapitalDelta][1, 2] - 16*\[Delta][1]^3*
       \[CapitalDelta][1, 2] - 4*h*\[Delta][1]^3*\[CapitalDelta][1, 2] + 
      5*\[Delta][1]^4*\[CapitalDelta][1, 2] - 2*\[Delta][2]^2*
       \[CapitalDelta][1, 2] - 20*h*\[Delta][2]^2*\[CapitalDelta][1, 2] + 
      12*s*\[Delta][2]^2*\[CapitalDelta][1, 2] + 8*h*s*\[Delta][2]^2*
       \[CapitalDelta][1, 2] - 4*s^2*\[Delta][2]^2*\[CapitalDelta][1, 2] - 
      24*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2] + 
      4*h*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2] + 
      10*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][1, 2] + 
      \[Delta][2]^4*\[CapitalDelta][1, 2] - 4*\[CapitalDelta][1, 2]^2 - 
      4*h*\[CapitalDelta][1, 2]^2 + 8*h^2*\[CapitalDelta][1, 2]^2 + 
      2*s*\[CapitalDelta][1, 2]^2 - 8*h*s*\[CapitalDelta][1, 2]^2 + 
      2*s^2*\[CapitalDelta][1, 2]^2 + 8*\[Delta][1]*\[CapitalDelta][1, 2]^2 + 
      12*h*\[Delta][1]*\[CapitalDelta][1, 2]^2 - 8*h^2*\[Delta][1]*
       \[CapitalDelta][1, 2]^2 - 6*s*\[Delta][1]*\[CapitalDelta][1, 2]^2 + 
      8*h*s*\[Delta][1]*\[CapitalDelta][1, 2]^2 - 2*s^2*\[Delta][1]*
       \[CapitalDelta][1, 2]^2 - 3*\[Delta][1]^2*\[CapitalDelta][1, 2]^2 - 
      6*h*\[Delta][1]^2*\[CapitalDelta][1, 2]^2 + 3*s*\[Delta][1]^2*
       \[CapitalDelta][1, 2]^2 - \[Delta][2]^2*\[CapitalDelta][1, 2]^2 - 
      2*h*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 + s*\[Delta][2]^2*
       \[CapitalDelta][1, 2]^2 - 72*\[CapitalDelta][3, 4] + 
      32*h*\[CapitalDelta][3, 4] + 40*h^2*\[CapitalDelta][3, 4] + 
      8*s*\[CapitalDelta][3, 4] - 40*h*s*\[CapitalDelta][3, 4] - 
      24*h^2*s*\[CapitalDelta][3, 4] + 10*s^2*\[CapitalDelta][3, 4] + 
      24*h*s^2*\[CapitalDelta][3, 4] - 6*s^3*\[CapitalDelta][3, 4] + 
      136*\[Delta][1]*\[CapitalDelta][3, 4] - 24*h^2*\[Delta][1]*
       \[CapitalDelta][3, 4] - 48*s*\[Delta][1]*\[CapitalDelta][3, 4] + 
      24*h^2*s*\[Delta][1]*\[CapitalDelta][3, 4] + 6*s^2*\[Delta][1]*
       \[CapitalDelta][3, 4] - 24*h*s^2*\[Delta][1]*\[CapitalDelta][3, 4] + 
      6*s^3*\[Delta][1]*\[CapitalDelta][3, 4] - 38*\[Delta][1]^2*
       \[CapitalDelta][3, 4] - 12*h*\[Delta][1]^2*\[CapitalDelta][3, 4] - 
      16*h^2*\[Delta][1]^2*\[CapitalDelta][3, 4] + 28*s*\[Delta][1]^2*
       \[CapitalDelta][3, 4] + 32*h*s*\[Delta][1]^2*\[CapitalDelta][3, 4] - 
      12*s^2*\[Delta][1]^2*\[CapitalDelta][3, 4] - 16*\[Delta][1]^3*
       \[CapitalDelta][3, 4] - 4*h*\[Delta][1]^3*\[CapitalDelta][3, 4] + 
      5*\[Delta][1]^4*\[CapitalDelta][3, 4] - 2*\[Delta][2]^2*
       \[CapitalDelta][3, 4] - 20*h*\[Delta][2]^2*\[CapitalDelta][3, 4] + 
      12*s*\[Delta][2]^2*\[CapitalDelta][3, 4] + 8*h*s*\[Delta][2]^2*
       \[CapitalDelta][3, 4] - 4*s^2*\[Delta][2]^2*\[CapitalDelta][3, 4] - 
      24*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][3, 4] + 
      4*h*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][3, 4] + 
      10*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][3, 4] + 
      \[Delta][2]^4*\[CapitalDelta][3, 4] + 40*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 28*h*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 12*h^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 2*s*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 12*h*s*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 12*h^2*s*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 3*s^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 12*h*s^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 3*s^3*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 48*\[Delta][1]*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 12*h*\[Delta][1]*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 16*h^2*\[Delta][1]*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 6*s*\[Delta][1]*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 28*h*s*\[Delta][1]*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 10*s^2*\[Delta][1]*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 8*\[Delta][1]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 14*h*\[Delta][1]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 6*s*\[Delta][1]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 2*h*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 2*s*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 6*h*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 4*h^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 3*s*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 4*h*s*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - s^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 6*\[Delta][1]*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 8*h*\[Delta][1]*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 4*s*\[Delta][1]*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 3*\[Delta][1]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - \[Delta][2]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 4*\[CapitalDelta][3, 4]^2 - 
      4*h*\[CapitalDelta][3, 4]^2 + 8*h^2*\[CapitalDelta][3, 4]^2 + 
      2*s*\[CapitalDelta][3, 4]^2 - 8*h*s*\[CapitalDelta][3, 4]^2 + 
      2*s^2*\[CapitalDelta][3, 4]^2 + 8*\[Delta][1]*\[CapitalDelta][3, 4]^2 + 
      12*h*\[Delta][1]*\[CapitalDelta][3, 4]^2 - 8*h^2*\[Delta][1]*
       \[CapitalDelta][3, 4]^2 - 6*s*\[Delta][1]*\[CapitalDelta][3, 4]^2 + 
      8*h*s*\[Delta][1]*\[CapitalDelta][3, 4]^2 - 2*s^2*\[Delta][1]*
       \[CapitalDelta][3, 4]^2 - 3*\[Delta][1]^2*\[CapitalDelta][3, 4]^2 - 
      6*h*\[Delta][1]^2*\[CapitalDelta][3, 4]^2 + 3*s*\[Delta][1]^2*
       \[CapitalDelta][3, 4]^2 - \[Delta][2]^2*\[CapitalDelta][3, 4]^2 - 
      2*h*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 + s*\[Delta][2]^2*
       \[CapitalDelta][3, 4]^2 - 2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 + 6*h*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 - 4*h^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 - 3*s*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 + 4*h*s*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 - s^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 + 6*\[Delta][1]*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 - 8*h*\[Delta][1]*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 + 4*s*\[Delta][1]*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 - 3*\[Delta][1]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 - \[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 + 2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4]^2 - 2*h*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4]^2 + s*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4]^2 - 2*\[Delta][1]*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4]^2)*I4bub[-1, 1, 1][\[Delta][1], \[Delta][2], 
      -4 + s])/((-2 + h + \[Delta][1])*(-1 + h + \[Delta][1])*
     (\[Delta][1] - \[Delta][2])*(-2 + 2*h - s + \[Delta][1] - \[Delta][2])*
     (\[Delta][1] + \[Delta][2])*(-2 + 2*h - s + \[Delta][1] + \[Delta][2])*
     (-2 + \[Delta][1] - \[Delta][2] + \[CapitalDelta][1, 2])*
     (-2 + \[Delta][1] + \[Delta][2] + \[CapitalDelta][1, 2])*
     (-2 + \[Delta][1] - \[Delta][2] + \[CapitalDelta][3, 4])*
     (-2 + \[Delta][1] + \[Delta][2] + \[CapitalDelta][3, 4])) - 
   (2*(-1 + \[Delta][1])*(128 + 192*h - 128*h^2 - 192*h^3 - 224*s - 96*h*s + 
      384*h^2*s + 256*h^3*s + 112*s^2 - 176*h*s^2 - 384*h^2*s^2 - 
      96*h^3*s^2 + 16*s^3 + 192*h*s^3 + 144*h^2*s^3 - 32*s^4 - 72*h*s^4 + 
      12*s^5 - 384*\[Delta][1] - 704*h*\[Delta][1] + 64*h^2*\[Delta][1] + 
      384*h^3*\[Delta][1] + 736*s*\[Delta][1] + 736*h*s*\[Delta][1] - 
      512*h^2*s*\[Delta][1] - 512*h^3*s*\[Delta][1] - 480*s^2*\[Delta][1] + 
      672*h^2*s^2*\[Delta][1] + 192*h^3*s^2*\[Delta][1] + 
      80*s^3*\[Delta][1] - 288*h*s^3*\[Delta][1] - 288*h^2*s^3*\[Delta][1] + 
      40*s^4*\[Delta][1] + 144*h*s^4*\[Delta][1] - 24*s^5*\[Delta][1] + 
      288*\[Delta][1]^2 + 560*h*\[Delta][1]^2 + 192*h^2*\[Delta][1]^2 - 
      80*h^3*\[Delta][1]^2 - 592*s*\[Delta][1]^2 - 944*h*s*\[Delta][1]^2 - 
      80*h^2*s*\[Delta][1]^2 + 128*h^3*s*\[Delta][1]^2 + 
      496*s^2*\[Delta][1]^2 + 388*h*s^2*\[Delta][1]^2 - 
      80*h^2*s^2*\[Delta][1]^2 - 72*h^3*s^2*\[Delta][1]^2 - 
      164*s^3*\[Delta][1]^2 - 16*h*s^3*\[Delta][1]^2 + 
      108*h^2*s^3*\[Delta][1]^2 + 12*s^4*\[Delta][1]^2 - 
      54*h*s^4*\[Delta][1]^2 + 9*s^5*\[Delta][1]^2 + 48*\[Delta][1]^3 - 
      80*h*\[Delta][1]^3 - 144*h^2*\[Delta][1]^3 - 16*h^3*\[Delta][1]^3 + 
      48*s*\[Delta][1]^3 + 384*h*s*\[Delta][1]^3 + 96*h^2*s*\[Delta][1]^3 + 
      32*h^3*s*\[Delta][1]^3 - 148*s^2*\[Delta][1]^3 - 
      204*h*s^2*\[Delta][1]^3 - 80*h^2*s^2*\[Delta][1]^3 + 
      80*s^3*\[Delta][1]^3 + 56*h*s^3*\[Delta][1]^3 - 12*s^4*\[Delta][1]^3 - 
      144*\[Delta][1]^4 - 16*h*\[Delta][1]^4 + 8*h^2*\[Delta][1]^4 - 
      8*h^3*\[Delta][1]^4 + 98*s*\[Delta][1]^4 - 10*h*s*\[Delta][1]^4 + 
      12*h^2*s*\[Delta][1]^4 - 21*s^2*\[Delta][1]^4 + 
      16*h*s^2*\[Delta][1]^4 - 10*s^3*\[Delta][1]^4 + 60*\[Delta][1]^5 - 
      20*h*\[Delta][1]^5 + 8*h^2*\[Delta][1]^5 - 26*s*\[Delta][1]^5 - 
      16*h*s*\[Delta][1]^5 + 12*s^2*\[Delta][1]^5 - 8*\[Delta][1]^6 + 
      8*h*\[Delta][1]^6 - 32*\[Delta][2]^2 + 272*h*\[Delta][2]^2 + 
      192*h^2*\[Delta][2]^2 - 112*h^3*\[Delta][2]^2 - 112*s*\[Delta][2]^2 - 
      400*h*s*\[Delta][2]^2 - 112*h^2*s*\[Delta][2]^2 + 
      128*h^3*s*\[Delta][2]^2 + 144*s^2*\[Delta][2]^2 + 
      236*h*s^2*\[Delta][2]^2 - 112*h^2*s^2*\[Delta][2]^2 - 
      24*h^3*s^2*\[Delta][2]^2 - 76*s^3*\[Delta][2]^2 + 
      16*h*s^3*\[Delta][2]^2 + 36*h^2*s^3*\[Delta][2]^2 + 
      4*s^4*\[Delta][2]^2 - 18*h*s^4*\[Delta][2]^2 + 3*s^5*\[Delta][2]^2 + 
      208*\[Delta][1]*\[Delta][2]^2 - 112*h*\[Delta][1]*\[Delta][2]^2 - 
      304*h^2*\[Delta][1]*\[Delta][2]^2 + 16*h^3*\[Delta][1]*\[Delta][2]^2 - 
      112*s*\[Delta][1]*\[Delta][2]^2 + 416*h*s*\[Delta][1]*\[Delta][2]^2 + 
      288*h^2*s*\[Delta][1]*\[Delta][2]^2 - 32*h^3*s*\[Delta][1]*
       \[Delta][2]^2 - 76*s^2*\[Delta][1]*\[Delta][2]^2 - 
      340*h*s^2*\[Delta][1]*\[Delta][2]^2 - 16*h^2*s^2*\[Delta][1]*
       \[Delta][2]^2 + 96*s^3*\[Delta][1]*\[Delta][2]^2 + 
      40*h*s^3*\[Delta][1]*\[Delta][2]^2 - 12*s^4*\[Delta][1]*\[Delta][2]^2 - 
      240*\[Delta][1]^2*\[Delta][2]^2 - 160*h*\[Delta][1]^2*\[Delta][2]^2 + 
      64*h^2*\[Delta][1]^2*\[Delta][2]^2 + 16*h^3*\[Delta][1]^2*
       \[Delta][2]^2 + 268*s*\[Delta][1]^2*\[Delta][2]^2 + 
      4*h*s*\[Delta][1]^2*\[Delta][2]^2 - 72*h^2*s*\[Delta][1]^2*
       \[Delta][2]^2 - 82*s^2*\[Delta][1]^2*\[Delta][2]^2 + 
      72*h*s^2*\[Delta][1]^2*\[Delta][2]^2 - 20*s^3*\[Delta][1]^2*
       \[Delta][2]^2 + 104*\[Delta][1]^3*\[Delta][2]^2 + 
      40*h*\[Delta][1]^3*\[Delta][2]^2 + 16*h^2*\[Delta][1]^3*\[Delta][2]^2 - 
      92*s*\[Delta][1]^3*\[Delta][2]^2 - 48*h*s*\[Delta][1]^3*\[Delta][2]^2 + 
      40*s^2*\[Delta][1]^3*\[Delta][2]^2 - 16*\[Delta][1]^4*\[Delta][2]^2 + 
      16*h*\[Delta][1]^4*\[Delta][2]^2 - 80*h*\[Delta][2]^4 + 
      56*h^2*\[Delta][2]^4 - 8*h^3*\[Delta][2]^4 + 50*s*\[Delta][2]^4 - 
      26*h*s*\[Delta][2]^4 - 4*h^2*s*\[Delta][2]^4 - 9*s^2*\[Delta][2]^4 + 
      8*h*s^2*\[Delta][2]^4 - 2*s^3*\[Delta][2]^4 - 
      36*\[Delta][1]*\[Delta][2]^4 + 108*h*\[Delta][1]*\[Delta][2]^4 - 
      24*h^2*\[Delta][1]*\[Delta][2]^4 - 42*s*\[Delta][1]*\[Delta][2]^4 + 
      12*s^2*\[Delta][1]*\[Delta][2]^4 + 24*\[Delta][1]^2*\[Delta][2]^4 - 
      24*h*\[Delta][1]^2*\[Delta][2]^4 - 32*\[CapitalDelta][1, 2] - 
      32*h*\[CapitalDelta][1, 2] + 64*h^2*\[CapitalDelta][1, 2] + 
      64*s*\[CapitalDelta][1, 2] + 16*h*s*\[CapitalDelta][1, 2] - 
      64*h^2*s*\[CapitalDelta][1, 2] - 64*h^3*s*\[CapitalDelta][1, 2] - 
      40*s^2*\[CapitalDelta][1, 2] + 32*h*s^2*\[CapitalDelta][1, 2] + 
      96*h^2*s^2*\[CapitalDelta][1, 2] + 48*h^3*s^2*\[CapitalDelta][1, 2] - 
      48*h*s^3*\[CapitalDelta][1, 2] - 72*h^2*s^3*\[CapitalDelta][1, 2] + 
      8*s^4*\[CapitalDelta][1, 2] + 36*h*s^4*\[CapitalDelta][1, 2] - 
      6*s^5*\[CapitalDelta][1, 2] + 32*\[Delta][1]*\[CapitalDelta][1, 2] + 
      32*h*\[Delta][1]*\[CapitalDelta][1, 2] - 64*h^2*\[Delta][1]*
       \[CapitalDelta][1, 2] + 96*h^3*\[Delta][1]*\[CapitalDelta][1, 2] - 
      96*s*\[Delta][1]*\[CapitalDelta][1, 2] - 112*h*s*\[Delta][1]*
       \[CapitalDelta][1, 2] - 128*h^2*s*\[Delta][1]*\[CapitalDelta][1, 2] + 
      104*s^2*\[Delta][1]*\[CapitalDelta][1, 2] + 136*h*s^2*\[Delta][1]*
       \[CapitalDelta][1, 2] + 48*h^2*s^2*\[Delta][1]*\[CapitalDelta][1, 2] - 
      48*h^3*s^2*\[Delta][1]*\[CapitalDelta][1, 2] - 
      48*s^3*\[Delta][1]*\[CapitalDelta][1, 2] - 48*h*s^3*\[Delta][1]*
       \[CapitalDelta][1, 2] + 72*h^2*s^3*\[Delta][1]*\[CapitalDelta][1, 2] + 
      12*s^4*\[Delta][1]*\[CapitalDelta][1, 2] - 36*h*s^4*\[Delta][1]*
       \[CapitalDelta][1, 2] + 6*s^5*\[Delta][1]*\[CapitalDelta][1, 2] + 
      16*\[Delta][1]^2*\[CapitalDelta][1, 2] + 144*h*\[Delta][1]^2*
       \[CapitalDelta][1, 2] - 64*h^3*\[Delta][1]^2*\[CapitalDelta][1, 2] - 
      40*s*\[Delta][1]^2*\[CapitalDelta][1, 2] + 24*h*s*\[Delta][1]^2*
       \[CapitalDelta][1, 2] + 72*h^2*s*\[Delta][1]^2*\[CapitalDelta][1, 2] + 
      64*h^3*s*\[Delta][1]^2*\[CapitalDelta][1, 2] - 
      20*s^2*\[Delta][1]^2*\[CapitalDelta][1, 2] - 84*h*s^2*\[Delta][1]^2*
       \[CapitalDelta][1, 2] - 124*h^2*s^2*\[Delta][1]^2*
       \[CapitalDelta][1, 2] + 32*s^3*\[Delta][1]^2*\[CapitalDelta][1, 2] + 
      76*h*s^3*\[Delta][1]^2*\[CapitalDelta][1, 2] - 
      15*s^4*\[Delta][1]^2*\[CapitalDelta][1, 2] - 16*\[Delta][1]^3*
       \[CapitalDelta][1, 2] - 144*h*\[Delta][1]^3*\[CapitalDelta][1, 2] + 
      16*h^2*\[Delta][1]^3*\[CapitalDelta][1, 2] - 16*h^3*\[Delta][1]^3*
       \[CapitalDelta][1, 2] + 64*s*\[Delta][1]^3*\[CapitalDelta][1, 2] + 
      48*h*s*\[Delta][1]^3*\[CapitalDelta][1, 2] + 48*h^2*s*\[Delta][1]^3*
       \[CapitalDelta][1, 2] - 40*s^2*\[Delta][1]^3*\[CapitalDelta][1, 2] - 
      20*h*s^2*\[Delta][1]^3*\[CapitalDelta][1, 2] - 
      2*\[Delta][1]^4*\[CapitalDelta][1, 2] + 26*h*\[Delta][1]^4*
       \[CapitalDelta][1, 2] - 4*h^2*\[Delta][1]^4*\[CapitalDelta][1, 2] - 
      2*s*\[Delta][1]^4*\[CapitalDelta][1, 2] - 18*h*s*\[Delta][1]^4*
       \[CapitalDelta][1, 2] + 15*s^2*\[Delta][1]^4*\[CapitalDelta][1, 2] + 
      2*\[Delta][1]^5*\[CapitalDelta][1, 2] + 4*h*\[Delta][1]^5*
       \[CapitalDelta][1, 2] - 6*s*\[Delta][1]^5*\[CapitalDelta][1, 2] + 
      48*\[Delta][2]^2*\[CapitalDelta][1, 2] - 16*h*\[Delta][2]^2*
       \[CapitalDelta][1, 2] + 32*h^2*\[Delta][2]^2*\[CapitalDelta][1, 2] - 
      32*h^3*\[Delta][2]^2*\[CapitalDelta][1, 2] - 24*s*\[Delta][2]^2*
       \[CapitalDelta][1, 2] - 24*h*s*\[Delta][2]^2*\[CapitalDelta][1, 2] + 
      88*h^2*s*\[Delta][2]^2*\[CapitalDelta][1, 2] + 
      12*s^2*\[Delta][2]^2*\[CapitalDelta][1, 2] - 68*h*s^2*\[Delta][2]^2*
       \[CapitalDelta][1, 2] - 20*h^2*s^2*\[Delta][2]^2*
       \[CapitalDelta][1, 2] + 16*s^3*\[Delta][2]^2*\[CapitalDelta][1, 2] + 
      20*h*s^3*\[Delta][2]^2*\[CapitalDelta][1, 2] - 
      5*s^4*\[Delta][2]^2*\[CapitalDelta][1, 2] - 
      48*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2] - 
      80*h*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2] - 
      48*h^2*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2] + 
      16*h^3*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2] + 
      64*s*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2] + 
      112*h*s*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2] - 
      16*h^2*s*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2] - 
      64*s^2*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2] + 
      4*h*s^2*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2] - 
      12*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][1, 2] + 
      44*h*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][1, 2] + 
      8*h^2*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][1, 2] + 
      4*s*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][1, 2] - 
      44*h*s*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][1, 2] + 
      30*s^2*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][1, 2] + 
      12*\[Delta][1]^3*\[Delta][2]^2*\[CapitalDelta][1, 2] + 
      8*h*\[Delta][1]^3*\[Delta][2]^2*\[CapitalDelta][1, 2] - 
      20*s*\[Delta][1]^3*\[Delta][2]^2*\[CapitalDelta][1, 2] - 
      18*\[Delta][2]^4*\[CapitalDelta][1, 2] + 26*h*\[Delta][2]^4*
       \[CapitalDelta][1, 2] - 4*h^2*\[Delta][2]^4*\[CapitalDelta][1, 2] - 
      2*s*\[Delta][2]^4*\[CapitalDelta][1, 2] - 2*h*s*\[Delta][2]^4*
       \[CapitalDelta][1, 2] + 3*s^2*\[Delta][2]^4*\[CapitalDelta][1, 2] + 
      18*\[Delta][1]*\[Delta][2]^4*\[CapitalDelta][1, 2] - 
      12*h*\[Delta][1]*\[Delta][2]^4*\[CapitalDelta][1, 2] - 
      6*s*\[Delta][1]*\[Delta][2]^4*\[CapitalDelta][1, 2] - 
      16*\[CapitalDelta][1, 2]^2 - 32*h*\[CapitalDelta][1, 2]^2 + 
      48*h^3*\[CapitalDelta][1, 2]^2 + 24*s*\[CapitalDelta][1, 2]^2 + 
      16*h*s*\[CapitalDelta][1, 2]^2 - 64*h^2*s*\[CapitalDelta][1, 2]^2 - 
      32*h^3*s*\[CapitalDelta][1, 2]^2 - 8*s^2*\[CapitalDelta][1, 2]^2 + 
      28*h*s^2*\[CapitalDelta][1, 2]^2 + 48*h^2*s^2*\[CapitalDelta][1, 2]^2 - 
      4*s^3*\[CapitalDelta][1, 2]^2 - 24*h*s^3*\[CapitalDelta][1, 2]^2 + 
      4*s^4*\[CapitalDelta][1, 2]^2 + 32*\[Delta][1]*\[CapitalDelta][1, 2]^
        2 + 80*h*\[Delta][1]*\[CapitalDelta][1, 2]^2 + 
      48*h^2*\[Delta][1]*\[CapitalDelta][1, 2]^2 - 48*h^3*\[Delta][1]*
       \[CapitalDelta][1, 2]^2 - 56*s*\[Delta][1]*\[CapitalDelta][1, 2]^2 - 
      88*h*s*\[Delta][1]*\[CapitalDelta][1, 2]^2 + 32*h^2*s*\[Delta][1]*
       \[CapitalDelta][1, 2]^2 + 32*h^3*s*\[Delta][1]*\[CapitalDelta][1, 2]^
        2 + 32*s^2*\[Delta][1]*\[CapitalDelta][1, 2]^2 + 
      4*h*s^2*\[Delta][1]*\[CapitalDelta][1, 2]^2 - 48*h^2*s^2*\[Delta][1]*
       \[CapitalDelta][1, 2]^2 - 4*s^3*\[Delta][1]*\[CapitalDelta][1, 2]^2 + 
      24*h*s^3*\[Delta][1]*\[CapitalDelta][1, 2]^2 - 
      4*s^4*\[Delta][1]*\[CapitalDelta][1, 2]^2 - 60*h*\[Delta][1]^2*
       \[CapitalDelta][1, 2]^2 - 16*h^2*\[Delta][1]^2*\[CapitalDelta][1, 2]^
        2 - 8*h^3*\[Delta][1]^2*\[CapitalDelta][1, 2]^2 + 
      24*s*\[Delta][1]^2*\[CapitalDelta][1, 2]^2 + 52*h*s*\[Delta][1]^2*
       \[CapitalDelta][1, 2]^2 + 32*h^2*s*\[Delta][1]^2*
       \[CapitalDelta][1, 2]^2 - 22*s^2*\[Delta][1]^2*\[CapitalDelta][1, 2]^
        2 - 26*h*s^2*\[Delta][1]^2*\[CapitalDelta][1, 2]^2 + 
      6*s^3*\[Delta][1]^2*\[CapitalDelta][1, 2]^2 - 
      20*\[Delta][1]^3*\[CapitalDelta][1, 2]^2 + 20*h*\[Delta][1]^3*
       \[CapitalDelta][1, 2]^2 - 8*h^2*\[Delta][1]^3*\[CapitalDelta][1, 2]^
        2 + 8*s*\[Delta][1]^3*\[CapitalDelta][1, 2]^2 - 
      4*h*s*\[Delta][1]^3*\[CapitalDelta][1, 2]^2 + 4*s^2*\[Delta][1]^3*
       \[CapitalDelta][1, 2]^2 + 7*\[Delta][1]^4*\[CapitalDelta][1, 2]^2 - 
      2*h*\[Delta][1]^4*\[CapitalDelta][1, 2]^2 - 5*s*\[Delta][1]^4*
       \[CapitalDelta][1, 2]^2 - 4*h*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 - 
      32*h^2*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 + 
      8*h^3*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 + 36*h*s*\[Delta][2]^2*
       \[CapitalDelta][1, 2]^2 - 10*s^2*\[Delta][2]^2*\[CapitalDelta][1, 2]^
        2 - 6*h*s^2*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 + 
      2*s^3*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 - 
      12*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 - 
      4*h*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 + 
      8*h^2*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 + 
      16*s*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 - 
      12*h*s*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 + 
      4*s^2*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 + 
      6*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 + 
      4*h*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 - 
      10*s*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 + 
      3*\[Delta][2]^4*\[CapitalDelta][1, 2]^2 - 2*h*\[Delta][2]^4*
       \[CapitalDelta][1, 2]^2 - s*\[Delta][2]^4*\[CapitalDelta][1, 2]^2 - 
      32*\[CapitalDelta][3, 4] - 32*h*\[CapitalDelta][3, 4] + 
      64*h^2*\[CapitalDelta][3, 4] + 64*s*\[CapitalDelta][3, 4] + 
      16*h*s*\[CapitalDelta][3, 4] - 64*h^2*s*\[CapitalDelta][3, 4] - 
      64*h^3*s*\[CapitalDelta][3, 4] - 40*s^2*\[CapitalDelta][3, 4] + 
      32*h*s^2*\[CapitalDelta][3, 4] + 96*h^2*s^2*\[CapitalDelta][3, 4] + 
      48*h^3*s^2*\[CapitalDelta][3, 4] - 48*h*s^3*\[CapitalDelta][3, 4] - 
      72*h^2*s^3*\[CapitalDelta][3, 4] + 8*s^4*\[CapitalDelta][3, 4] + 
      36*h*s^4*\[CapitalDelta][3, 4] - 6*s^5*\[CapitalDelta][3, 4] + 
      32*\[Delta][1]*\[CapitalDelta][3, 4] + 32*h*\[Delta][1]*
       \[CapitalDelta][3, 4] - 64*h^2*\[Delta][1]*\[CapitalDelta][3, 4] + 
      96*h^3*\[Delta][1]*\[CapitalDelta][3, 4] - 96*s*\[Delta][1]*
       \[CapitalDelta][3, 4] - 112*h*s*\[Delta][1]*\[CapitalDelta][3, 4] - 
      128*h^2*s*\[Delta][1]*\[CapitalDelta][3, 4] + 104*s^2*\[Delta][1]*
       \[CapitalDelta][3, 4] + 136*h*s^2*\[Delta][1]*\[CapitalDelta][3, 4] + 
      48*h^2*s^2*\[Delta][1]*\[CapitalDelta][3, 4] - 
      48*h^3*s^2*\[Delta][1]*\[CapitalDelta][3, 4] - 
      48*s^3*\[Delta][1]*\[CapitalDelta][3, 4] - 48*h*s^3*\[Delta][1]*
       \[CapitalDelta][3, 4] + 72*h^2*s^3*\[Delta][1]*\[CapitalDelta][3, 4] + 
      12*s^4*\[Delta][1]*\[CapitalDelta][3, 4] - 36*h*s^4*\[Delta][1]*
       \[CapitalDelta][3, 4] + 6*s^5*\[Delta][1]*\[CapitalDelta][3, 4] + 
      16*\[Delta][1]^2*\[CapitalDelta][3, 4] + 144*h*\[Delta][1]^2*
       \[CapitalDelta][3, 4] - 64*h^3*\[Delta][1]^2*\[CapitalDelta][3, 4] - 
      40*s*\[Delta][1]^2*\[CapitalDelta][3, 4] + 24*h*s*\[Delta][1]^2*
       \[CapitalDelta][3, 4] + 72*h^2*s*\[Delta][1]^2*\[CapitalDelta][3, 4] + 
      64*h^3*s*\[Delta][1]^2*\[CapitalDelta][3, 4] - 
      20*s^2*\[Delta][1]^2*\[CapitalDelta][3, 4] - 84*h*s^2*\[Delta][1]^2*
       \[CapitalDelta][3, 4] - 124*h^2*s^2*\[Delta][1]^2*
       \[CapitalDelta][3, 4] + 32*s^3*\[Delta][1]^2*\[CapitalDelta][3, 4] + 
      76*h*s^3*\[Delta][1]^2*\[CapitalDelta][3, 4] - 
      15*s^4*\[Delta][1]^2*\[CapitalDelta][3, 4] - 16*\[Delta][1]^3*
       \[CapitalDelta][3, 4] - 144*h*\[Delta][1]^3*\[CapitalDelta][3, 4] + 
      16*h^2*\[Delta][1]^3*\[CapitalDelta][3, 4] - 16*h^3*\[Delta][1]^3*
       \[CapitalDelta][3, 4] + 64*s*\[Delta][1]^3*\[CapitalDelta][3, 4] + 
      48*h*s*\[Delta][1]^3*\[CapitalDelta][3, 4] + 48*h^2*s*\[Delta][1]^3*
       \[CapitalDelta][3, 4] - 40*s^2*\[Delta][1]^3*\[CapitalDelta][3, 4] - 
      20*h*s^2*\[Delta][1]^3*\[CapitalDelta][3, 4] - 
      2*\[Delta][1]^4*\[CapitalDelta][3, 4] + 26*h*\[Delta][1]^4*
       \[CapitalDelta][3, 4] - 4*h^2*\[Delta][1]^4*\[CapitalDelta][3, 4] - 
      2*s*\[Delta][1]^4*\[CapitalDelta][3, 4] - 18*h*s*\[Delta][1]^4*
       \[CapitalDelta][3, 4] + 15*s^2*\[Delta][1]^4*\[CapitalDelta][3, 4] + 
      2*\[Delta][1]^5*\[CapitalDelta][3, 4] + 4*h*\[Delta][1]^5*
       \[CapitalDelta][3, 4] - 6*s*\[Delta][1]^5*\[CapitalDelta][3, 4] + 
      48*\[Delta][2]^2*\[CapitalDelta][3, 4] - 16*h*\[Delta][2]^2*
       \[CapitalDelta][3, 4] + 32*h^2*\[Delta][2]^2*\[CapitalDelta][3, 4] - 
      32*h^3*\[Delta][2]^2*\[CapitalDelta][3, 4] - 24*s*\[Delta][2]^2*
       \[CapitalDelta][3, 4] - 24*h*s*\[Delta][2]^2*\[CapitalDelta][3, 4] + 
      88*h^2*s*\[Delta][2]^2*\[CapitalDelta][3, 4] + 
      12*s^2*\[Delta][2]^2*\[CapitalDelta][3, 4] - 68*h*s^2*\[Delta][2]^2*
       \[CapitalDelta][3, 4] - 20*h^2*s^2*\[Delta][2]^2*
       \[CapitalDelta][3, 4] + 16*s^3*\[Delta][2]^2*\[CapitalDelta][3, 4] + 
      20*h*s^3*\[Delta][2]^2*\[CapitalDelta][3, 4] - 
      5*s^4*\[Delta][2]^2*\[CapitalDelta][3, 4] - 
      48*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][3, 4] - 
      80*h*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][3, 4] - 
      48*h^2*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][3, 4] + 
      16*h^3*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][3, 4] + 
      64*s*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][3, 4] + 
      112*h*s*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][3, 4] - 
      16*h^2*s*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][3, 4] - 
      64*s^2*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][3, 4] + 
      4*h*s^2*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][3, 4] - 
      12*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][3, 4] + 
      44*h*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][3, 4] + 
      8*h^2*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][3, 4] + 
      4*s*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][3, 4] - 
      44*h*s*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][3, 4] + 
      30*s^2*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][3, 4] + 
      12*\[Delta][1]^3*\[Delta][2]^2*\[CapitalDelta][3, 4] + 
      8*h*\[Delta][1]^3*\[Delta][2]^2*\[CapitalDelta][3, 4] - 
      20*s*\[Delta][1]^3*\[Delta][2]^2*\[CapitalDelta][3, 4] - 
      18*\[Delta][2]^4*\[CapitalDelta][3, 4] + 26*h*\[Delta][2]^4*
       \[CapitalDelta][3, 4] - 4*h^2*\[Delta][2]^4*\[CapitalDelta][3, 4] - 
      2*s*\[Delta][2]^4*\[CapitalDelta][3, 4] - 2*h*s*\[Delta][2]^4*
       \[CapitalDelta][3, 4] + 3*s^2*\[Delta][2]^4*\[CapitalDelta][3, 4] + 
      18*\[Delta][1]*\[Delta][2]^4*\[CapitalDelta][3, 4] - 
      12*h*\[Delta][1]*\[Delta][2]^4*\[CapitalDelta][3, 4] - 
      6*s*\[Delta][1]*\[Delta][2]^4*\[CapitalDelta][3, 4] + 
      32*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      16*h*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      64*h^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      16*h^3*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      32*s*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      32*h*s*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      32*h^2*s*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      8*s^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      28*h*s^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      24*h^3*s^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      4*s^3*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      36*h^2*s^3*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      18*h*s^4*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      3*s^5*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      64*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      48*h*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      80*h^2*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      32*h^3*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      48*s*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      40*h*s*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      64*h^3*s*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      8*s^2*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      120*h^2*s^2*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      4*s^3*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      72*h*s^3*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      14*s^4*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      48*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      8*h*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      32*h^3*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      32*s*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      28*h*s*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      100*h^2*s*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      18*s^2*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      66*h*s^2*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      12*s^3*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      8*h*\[Delta][1]^3*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      24*h^2*\[Delta][1]^3*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      36*s*\[Delta][1]^3*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      4*h*s*\[Delta][1]^3*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      8*s^2*\[Delta][1]^3*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      18*\[Delta][1]^4*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      8*h*\[Delta][1]^4*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      15*s*\[Delta][1]^4*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      6*\[Delta][1]^5*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      16*\[Delta][2]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      56*h*\[Delta][2]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      32*h^2*\[Delta][2]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      16*s*\[Delta][2]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      36*h*s*\[Delta][2]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      12*h^2*s*\[Delta][2]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      14*s^2*\[Delta][2]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      14*h*s^2*\[Delta][2]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      4*s^3*\[Delta][2]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      32*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 56*h*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      8*h^2*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 44*s*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      4*h*s*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 8*s^2*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      44*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 24*h*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      30*s*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 20*\[Delta][1]^3*\[Delta][2]^2*
       \[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      2*\[Delta][2]^4*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      3*s*\[Delta][2]^4*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      6*\[Delta][1]*\[Delta][2]^4*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 8*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 16*h^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 8*h^3*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 20*h*s*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 16*h^3*s*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 6*s^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 6*h*s^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 24*h^2*s^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 2*s^3*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 12*h*s^3*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 2*s^4*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 24*\[Delta][1]*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 24*h*\[Delta][1]*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 24*h^2*\[Delta][1]*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 16*h^3*\[Delta][1]*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 16*s*\[Delta][1]*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 24*h*s*\[Delta][1]*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 48*h^2*s*\[Delta][1]*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 6*s^2*\[Delta][1]*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 36*h*s^2*\[Delta][1]*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 8*s^3*\[Delta][1]*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 12*\[Delta][1]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 20*h*\[Delta][1]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 16*h^2*\[Delta][1]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 22*s*\[Delta][1]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 14*h*s*\[Delta][1]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 3*s^2*\[Delta][1]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 8*\[Delta][1]^3*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 4*h*\[Delta][1]^3*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 8*s*\[Delta][1]^3*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 5*\[Delta][1]^4*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 4*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 20*h*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 10*s*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 2*h*s*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - s^2*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 16*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] + 
      12*h*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 8*s*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] + 
      10*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + \[Delta][2]^4*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 16*\[CapitalDelta][3, 4]^2 - 
      32*h*\[CapitalDelta][3, 4]^2 + 48*h^3*\[CapitalDelta][3, 4]^2 + 
      24*s*\[CapitalDelta][3, 4]^2 + 16*h*s*\[CapitalDelta][3, 4]^2 - 
      64*h^2*s*\[CapitalDelta][3, 4]^2 - 32*h^3*s*\[CapitalDelta][3, 4]^2 - 
      8*s^2*\[CapitalDelta][3, 4]^2 + 28*h*s^2*\[CapitalDelta][3, 4]^2 + 
      48*h^2*s^2*\[CapitalDelta][3, 4]^2 - 4*s^3*\[CapitalDelta][3, 4]^2 - 
      24*h*s^3*\[CapitalDelta][3, 4]^2 + 4*s^4*\[CapitalDelta][3, 4]^2 + 
      32*\[Delta][1]*\[CapitalDelta][3, 4]^2 + 80*h*\[Delta][1]*
       \[CapitalDelta][3, 4]^2 + 48*h^2*\[Delta][1]*\[CapitalDelta][3, 4]^2 - 
      48*h^3*\[Delta][1]*\[CapitalDelta][3, 4]^2 - 56*s*\[Delta][1]*
       \[CapitalDelta][3, 4]^2 - 88*h*s*\[Delta][1]*\[CapitalDelta][3, 4]^2 + 
      32*h^2*s*\[Delta][1]*\[CapitalDelta][3, 4]^2 + 
      32*h^3*s*\[Delta][1]*\[CapitalDelta][3, 4]^2 + 
      32*s^2*\[Delta][1]*\[CapitalDelta][3, 4]^2 + 4*h*s^2*\[Delta][1]*
       \[CapitalDelta][3, 4]^2 - 48*h^2*s^2*\[Delta][1]*
       \[CapitalDelta][3, 4]^2 - 4*s^3*\[Delta][1]*\[CapitalDelta][3, 4]^2 + 
      24*h*s^3*\[Delta][1]*\[CapitalDelta][3, 4]^2 - 
      4*s^4*\[Delta][1]*\[CapitalDelta][3, 4]^2 - 60*h*\[Delta][1]^2*
       \[CapitalDelta][3, 4]^2 - 16*h^2*\[Delta][1]^2*\[CapitalDelta][3, 4]^
        2 - 8*h^3*\[Delta][1]^2*\[CapitalDelta][3, 4]^2 + 
      24*s*\[Delta][1]^2*\[CapitalDelta][3, 4]^2 + 52*h*s*\[Delta][1]^2*
       \[CapitalDelta][3, 4]^2 + 32*h^2*s*\[Delta][1]^2*
       \[CapitalDelta][3, 4]^2 - 22*s^2*\[Delta][1]^2*\[CapitalDelta][3, 4]^
        2 - 26*h*s^2*\[Delta][1]^2*\[CapitalDelta][3, 4]^2 + 
      6*s^3*\[Delta][1]^2*\[CapitalDelta][3, 4]^2 - 
      20*\[Delta][1]^3*\[CapitalDelta][3, 4]^2 + 20*h*\[Delta][1]^3*
       \[CapitalDelta][3, 4]^2 - 8*h^2*\[Delta][1]^3*\[CapitalDelta][3, 4]^
        2 + 8*s*\[Delta][1]^3*\[CapitalDelta][3, 4]^2 - 
      4*h*s*\[Delta][1]^3*\[CapitalDelta][3, 4]^2 + 4*s^2*\[Delta][1]^3*
       \[CapitalDelta][3, 4]^2 + 7*\[Delta][1]^4*\[CapitalDelta][3, 4]^2 - 
      2*h*\[Delta][1]^4*\[CapitalDelta][3, 4]^2 - 5*s*\[Delta][1]^4*
       \[CapitalDelta][3, 4]^2 - 4*h*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 - 
      32*h^2*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 + 
      8*h^3*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 + 36*h*s*\[Delta][2]^2*
       \[CapitalDelta][3, 4]^2 - 10*s^2*\[Delta][2]^2*\[CapitalDelta][3, 4]^
        2 - 6*h*s^2*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 + 
      2*s^3*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 - 
      12*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 - 
      4*h*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 + 
      8*h^2*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 + 
      16*s*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 - 
      12*h*s*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 + 
      4*s^2*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 + 
      6*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 + 
      4*h*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 - 
      10*s*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 + 
      3*\[Delta][2]^4*\[CapitalDelta][3, 4]^2 - 2*h*\[Delta][2]^4*
       \[CapitalDelta][3, 4]^2 - s*\[Delta][2]^4*\[CapitalDelta][3, 4]^2 - 
      8*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      16*h^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      8*h^3*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      20*h*s*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      16*h^3*s*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      6*s^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      6*h*s^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      24*h^2*s^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      2*s^3*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      12*h*s^3*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      2*s^4*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      24*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      24*h*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      24*h^2*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      16*h^3*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      16*s*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      24*h*s*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      48*h^2*s*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      6*s^2*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      36*h*s^2*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      8*s^3*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      12*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      20*h*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      16*h^2*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      22*s*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      14*h*s*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      3*s^2*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      8*\[Delta][1]^3*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      4*h*\[Delta][1]^3*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      8*s*\[Delta][1]^3*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      5*\[Delta][1]^4*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      4*\[Delta][2]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      20*h*\[Delta][2]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      10*s*\[Delta][2]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      2*h*s*\[Delta][2]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      s^2*\[Delta][2]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      16*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 + 12*h*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      8*s*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 + 10*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      \[Delta][2]^4*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      8*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 + 
      8*h*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 - 
      8*h^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 - 
      8*h^3*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 - 
      6*s*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 + 
      6*h*s*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 + 
      16*h^2*s*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 - 
      s^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 - 
      10*h*s^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 + 
      2*s^3*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 - 
      8*\[Delta][1]*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 - 
      16*h*\[Delta][1]*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 - 
      8*h^2*\[Delta][1]*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 + 
      10*s*\[Delta][1]*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 + 
      12*h*s*\[Delta][1]*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 - 
      4*s^2*\[Delta][1]*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 - 
      4*\[Delta][1]^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 + 
      4*h*\[Delta][1]^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 - 
      3*s*\[Delta][1]^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 + 
      4*\[Delta][1]^3*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 - 
      4*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 + 
      4*h*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 - 
      s*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 + 
      4*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4]^2)*I4bub[-1, 1, 1][\[Delta][1], \[Delta][2], 
      -2 + s])/((-2 + h + \[Delta][1])*(-1 + h + \[Delta][1])*
     (\[Delta][1] - \[Delta][2])*(-2 + 2*h - s + \[Delta][1] - \[Delta][2])*
     (\[Delta][1] + \[Delta][2])*(-2 + 2*h - s + \[Delta][1] + \[Delta][2])*
     (-2 + \[Delta][1] - \[Delta][2] + \[CapitalDelta][1, 2])*
     (-2 + \[Delta][1] + \[Delta][2] + \[CapitalDelta][1, 2])*
     (-2 + \[Delta][1] - \[Delta][2] + \[CapitalDelta][3, 4])*
     (-2 + \[Delta][1] + \[Delta][2] + \[CapitalDelta][3, 4])) + 
   ((-1 + \[Delta][1])*(64*h^3*s^2 - 64*h^4*s^2 - 96*h^2*s^3 + 64*h^3*s^3 + 
      64*h^4*s^3 + 48*h*s^4 - 128*h^3*s^4 - 8*s^5 - 16*h*s^5 + 96*h^2*s^5 + 
      4*s^6 - 32*h*s^6 + 4*s^7 - 192*h^3*s^2*\[Delta][1] + 
      128*h^4*s^2*\[Delta][1] + 288*h^2*s^3*\[Delta][1] - 
      64*h^3*s^3*\[Delta][1] - 128*h^4*s^3*\[Delta][1] - 
      144*h*s^4*\[Delta][1] - 96*h^2*s^4*\[Delta][1] + 
      256*h^3*s^4*\[Delta][1] + 24*s^5*\[Delta][1] + 80*h*s^5*\[Delta][1] - 
      192*h^2*s^5*\[Delta][1] - 16*s^6*\[Delta][1] + 64*h*s^6*\[Delta][1] - 
      8*s^7*\[Delta][1] - 128*\[Delta][1]^2 + 448*h*\[Delta][1]^2 - 
      576*h^2*\[Delta][1]^2 + 320*h^3*\[Delta][1]^2 - 64*h^4*\[Delta][1]^2 - 
      128*s*\[Delta][1]^2 + 320*h*s*\[Delta][1]^2 - 256*h^2*s*\[Delta][1]^2 + 
      64*h^3*s*\[Delta][1]^2 - 32*s^2*\[Delta][1]^2 + 
      128*h^2*s^2*\[Delta][1]^2 - 16*h^3*s^2*\[Delta][1]^2 + 
      16*h^4*s^2*\[Delta][1]^2 + 24*s^3*\[Delta][1]^2 - 
      96*h*s^3*\[Delta][1]^2 - 72*h^2*s^3*\[Delta][1]^2 - 
      144*h^3*s^3*\[Delta][1]^2 + 48*h^4*s^3*\[Delta][1]^2 + 
      12*s^4*\[Delta][1]^2 + 84*h*s^4*\[Delta][1]^2 + 
      192*h^2*s^4*\[Delta][1]^2 - 96*h^3*s^4*\[Delta][1]^2 - 
      22*s^5*\[Delta][1]^2 - 92*h*s^5*\[Delta][1]^2 + 
      72*h^2*s^5*\[Delta][1]^2 + 15*s^6*\[Delta][1]^2 - 
      24*h*s^6*\[Delta][1]^2 + 3*s^7*\[Delta][1]^2 + 448*\[Delta][1]^3 - 
      1280*h*\[Delta][1]^3 + 1280*h^2*\[Delta][1]^3 - 512*h^3*\[Delta][1]^3 + 
      64*h^4*\[Delta][1]^3 + 384*s*\[Delta][1]^3 - 736*h*s*\[Delta][1]^3 + 
      352*h^2*s*\[Delta][1]^3 + 32*h^3*s*\[Delta][1]^3 - 
      32*h^4*s*\[Delta][1]^3 + 96*s^2*\[Delta][1]^3 + 
      16*h*s^2*\[Delta][1]^3 - 224*h^2*s^2*\[Delta][1]^3 + 
      144*h^3*s^2*\[Delta][1]^3 - 32*h^4*s^2*\[Delta][1]^3 - 
      48*s^3*\[Delta][1]^3 + 88*h*s^3*\[Delta][1]^3 - 
      56*h^2*s^3*\[Delta][1]^3 + 80*h^3*s^3*\[Delta][1]^3 + 
      4*s^4*\[Delta][1]^3 - 36*h*s^4*\[Delta][1]^3 - 
      72*h^2*s^4*\[Delta][1]^3 + 16*s^5*\[Delta][1]^3 + 
      28*h*s^5*\[Delta][1]^3 - 4*s^6*\[Delta][1]^3 - 672*\[Delta][1]^4 + 
      1552*h*\[Delta][1]^4 - 1168*h^2*\[Delta][1]^4 + 304*h^3*\[Delta][1]^4 - 
      16*h^4*\[Delta][1]^4 - 480*s*\[Delta][1]^4 + 736*h*s*\[Delta][1]^4 - 
      208*h^2*s*\[Delta][1]^4 - 64*h^3*s*\[Delta][1]^4 + 
      16*h^4*s*\[Delta][1]^4 - 128*s^2*\[Delta][1]^4 + 
      56*h*s^2*\[Delta][1]^4 + 80*h^2*s^2*\[Delta][1]^4 - 
      48*h^3*s^2*\[Delta][1]^4 + 22*s^3*\[Delta][1]^4 + 
      12*h*s^3*\[Delta][1]^4 + 16*h^2*s^3*\[Delta][1]^4 - 
      17*s^4*\[Delta][1]^4 + 12*h*s^4*\[Delta][1]^4 - 5*s^5*\[Delta][1]^4 + 
      560*\[Delta][1]^5 - 1040*h*\[Delta][1]^5 + 560*h^2*\[Delta][1]^5 - 
      80*h^3*\[Delta][1]^5 + 320*s*\[Delta][1]^5 - 416*h*s*\[Delta][1]^5 + 
      80*h^2*s*\[Delta][1]^5 + 16*h^3*s*\[Delta][1]^5 + 
      76*s^2*\[Delta][1]^5 - 64*h*s^2*\[Delta][1]^5 - 2*s^3*\[Delta][1]^5 - 
      16*h*s^3*\[Delta][1]^5 + 6*s^4*\[Delta][1]^5 - 272*\[Delta][1]^6 + 
      408*h*\[Delta][1]^6 - 144*h^2*\[Delta][1]^6 + 8*h^3*\[Delta][1]^6 - 
      112*s*\[Delta][1]^6 + 128*h*s*\[Delta][1]^6 - 16*h^2*s*\[Delta][1]^6 - 
      16*s^2*\[Delta][1]^6 + 16*h*s^2*\[Delta][1]^6 + 72*\[Delta][1]^7 - 
      88*h*\[Delta][1]^7 + 16*h^2*\[Delta][1]^7 + 16*s*\[Delta][1]^7 - 
      16*h*s*\[Delta][1]^7 - 8*\[Delta][1]^8 + 8*h*\[Delta][1]^8 + 
      128*\[Delta][2]^2 - 448*h*\[Delta][2]^2 + 576*h^2*\[Delta][2]^2 - 
      320*h^3*\[Delta][2]^2 + 64*h^4*\[Delta][2]^2 + 128*s*\[Delta][2]^2 - 
      320*h*s*\[Delta][2]^2 + 256*h^2*s*\[Delta][2]^2 - 
      64*h^3*s*\[Delta][2]^2 + 32*s^2*\[Delta][2]^2 - 
      64*h*s^2*\[Delta][2]^2 - 64*h^2*s^2*\[Delta][2]^2 + 
      208*h^3*s^2*\[Delta][2]^2 - 80*h^4*s^2*\[Delta][2]^2 + 
      8*s^3*\[Delta][2]^2 + 96*h*s^3*\[Delta][2]^2 - 
      280*h^2*s^3*\[Delta][2]^2 + 80*h^3*s^3*\[Delta][2]^2 + 
      16*h^4*s^3*\[Delta][2]^2 - 28*s^4*\[Delta][2]^2 + 
      124*h*s^4*\[Delta][2]^2 - 32*h^3*s^4*\[Delta][2]^2 - 
      18*s^5*\[Delta][2]^2 - 20*h*s^5*\[Delta][2]^2 + 
      24*h^2*s^5*\[Delta][2]^2 + 5*s^6*\[Delta][2]^2 - 
      8*h*s^6*\[Delta][2]^2 + s^7*\[Delta][2]^2 - 448*\[Delta][1]*
       \[Delta][2]^2 + 1280*h*\[Delta][1]*\[Delta][2]^2 - 
      1280*h^2*\[Delta][1]*\[Delta][2]^2 + 512*h^3*\[Delta][1]*
       \[Delta][2]^2 - 64*h^4*\[Delta][1]*\[Delta][2]^2 - 
      384*s*\[Delta][1]*\[Delta][2]^2 + 736*h*s*\[Delta][1]*\[Delta][2]^2 - 
      352*h^2*s*\[Delta][1]*\[Delta][2]^2 - 32*h^3*s*\[Delta][1]*
       \[Delta][2]^2 + 32*h^4*s*\[Delta][1]*\[Delta][2]^2 - 
      96*s^2*\[Delta][1]*\[Delta][2]^2 + 176*h*s^2*\[Delta][1]*
       \[Delta][2]^2 + 96*h^2*s^2*\[Delta][1]*\[Delta][2]^2 - 
      208*h^3*s^2*\[Delta][1]*\[Delta][2]^2 + 32*h^4*s^2*\[Delta][1]*
       \[Delta][2]^2 - 48*s^3*\[Delta][1]*\[Delta][2]^2 - 
      152*h*s^3*\[Delta][1]*\[Delta][2]^2 + 280*h^2*s^3*\[Delta][1]*
       \[Delta][2]^2 - 16*h^3*s^3*\[Delta][1]*\[Delta][2]^2 + 
      60*s^4*\[Delta][1]*\[Delta][2]^2 - 140*h*s^4*\[Delta][1]*
       \[Delta][2]^2 - 24*h^2*s^4*\[Delta][1]*\[Delta][2]^2 + 
      24*s^5*\[Delta][1]*\[Delta][2]^2 + 20*h*s^5*\[Delta][1]*\[Delta][2]^2 - 
      4*s^6*\[Delta][1]*\[Delta][2]^2 + 768*\[Delta][1]^2*\[Delta][2]^2 - 
      1824*h*\[Delta][1]^2*\[Delta][2]^2 + 1440*h^2*\[Delta][1]^2*
       \[Delta][2]^2 - 416*h^3*\[Delta][1]^2*\[Delta][2]^2 + 
      32*h^4*\[Delta][1]^2*\[Delta][2]^2 + 544*s*\[Delta][1]^2*
       \[Delta][2]^2 - 864*h*s*\[Delta][1]^2*\[Delta][2]^2 + 
      256*h^2*s*\[Delta][1]^2*\[Delta][2]^2 + 96*h^3*s*\[Delta][1]^2*
       \[Delta][2]^2 - 32*h^4*s*\[Delta][1]^2*\[Delta][2]^2 + 
      112*s^2*\[Delta][1]^2*\[Delta][2]^2 - 176*h*s^2*\[Delta][1]^2*
       \[Delta][2]^2 - 80*h^2*s^2*\[Delta][1]^2*\[Delta][2]^2 + 
      64*h^3*s^2*\[Delta][1]^2*\[Delta][2]^2 + 52*s^3*\[Delta][1]^2*
       \[Delta][2]^2 + 128*h*s^3*\[Delta][1]^2*\[Delta][2]^2 - 
      80*h^2*s^3*\[Delta][1]^2*\[Delta][2]^2 - 58*s^4*\[Delta][1]^2*
       \[Delta][2]^2 + 48*h*s^4*\[Delta][1]^2*\[Delta][2]^2 - 
      10*s^5*\[Delta][1]^2*\[Delta][2]^2 - 800*\[Delta][1]^3*\[Delta][2]^2 + 
      1568*h*\[Delta][1]^3*\[Delta][2]^2 - 928*h^2*\[Delta][1]^3*
       \[Delta][2]^2 + 160*h^3*\[Delta][1]^3*\[Delta][2]^2 - 
      448*s*\[Delta][1]^3*\[Delta][2]^2 + 608*h*s*\[Delta][1]^3*
       \[Delta][2]^2 - 128*h^2*s*\[Delta][1]^3*\[Delta][2]^2 - 
      32*h^3*s*\[Delta][1]^3*\[Delta][2]^2 - 40*s^2*\[Delta][1]^3*
       \[Delta][2]^2 + 48*h*s^2*\[Delta][1]^3*\[Delta][2]^2 + 
      32*h^2*s^2*\[Delta][1]^3*\[Delta][2]^2 - 12*s^3*\[Delta][1]^3*
       \[Delta][2]^2 - 48*h*s^3*\[Delta][1]^3*\[Delta][2]^2 + 
      20*s^4*\[Delta][1]^3*\[Delta][2]^2 + 496*\[Delta][1]^4*\[Delta][2]^2 - 
      792*h*\[Delta][1]^4*\[Delta][2]^2 + 320*h^2*\[Delta][1]^4*
       \[Delta][2]^2 - 24*h^3*\[Delta][1]^4*\[Delta][2]^2 + 
      192*s*\[Delta][1]^4*\[Delta][2]^2 - 224*h*s*\[Delta][1]^4*
       \[Delta][2]^2 + 32*h^2*s*\[Delta][1]^4*\[Delta][2]^2 - 
      168*\[Delta][1]^5*\[Delta][2]^2 + 216*h*\[Delta][1]^5*\[Delta][2]^2 - 
      48*h^2*\[Delta][1]^5*\[Delta][2]^2 - 32*s*\[Delta][1]^5*\[Delta][2]^2 + 
      32*h*s*\[Delta][1]^5*\[Delta][2]^2 + 24*\[Delta][1]^6*\[Delta][2]^2 - 
      24*h*\[Delta][1]^6*\[Delta][2]^2 - 96*\[Delta][2]^4 + 
      272*h*\[Delta][2]^4 - 272*h^2*\[Delta][2]^4 + 112*h^3*\[Delta][2]^4 - 
      16*h^4*\[Delta][2]^4 - 64*s*\[Delta][2]^4 + 128*h*s*\[Delta][2]^4 - 
      48*h^2*s*\[Delta][2]^4 - 32*h^3*s*\[Delta][2]^4 + 
      16*h^4*s*\[Delta][2]^4 + 16*s^2*\[Delta][2]^4 - 
      72*h*s^2*\[Delta][2]^4 + 64*h^2*s^2*\[Delta][2]^4 - 
      16*h^3*s^2*\[Delta][2]^4 + 22*s^3*\[Delta][2]^4 - 
      12*h*s^3*\[Delta][2]^4 - 5*s^4*\[Delta][2]^4 + 4*h*s^4*\[Delta][2]^4 - 
      s^5*\[Delta][2]^4 + 240*\[Delta][1]*\[Delta][2]^4 - 
      528*h*\[Delta][1]*\[Delta][2]^4 + 368*h^2*\[Delta][1]*\[Delta][2]^4 - 
      80*h^3*\[Delta][1]*\[Delta][2]^4 + 128*s*\[Delta][1]*\[Delta][2]^4 - 
      192*h*s*\[Delta][1]*\[Delta][2]^4 + 48*h^2*s*\[Delta][1]*
       \[Delta][2]^4 + 16*h^3*s*\[Delta][1]*\[Delta][2]^4 - 
      36*s^2*\[Delta][1]*\[Delta][2]^4 + 80*h*s^2*\[Delta][1]*\[Delta][2]^4 - 
      32*h^2*s^2*\[Delta][1]*\[Delta][2]^4 - 18*s^3*\[Delta][1]*
       \[Delta][2]^4 + 6*s^4*\[Delta][1]*\[Delta][2]^4 - 
      240*\[Delta][1]^2*\[Delta][2]^4 + 424*h*\[Delta][1]^2*\[Delta][2]^4 - 
      208*h^2*\[Delta][1]^2*\[Delta][2]^4 + 24*h^3*\[Delta][1]^2*
       \[Delta][2]^4 - 80*s*\[Delta][1]^2*\[Delta][2]^4 + 
      96*h*s*\[Delta][1]^2*\[Delta][2]^4 - 16*h^2*s*\[Delta][1]^2*
       \[Delta][2]^4 + 16*s^2*\[Delta][1]^2*\[Delta][2]^4 - 
      16*h*s^2*\[Delta][1]^2*\[Delta][2]^4 + 120*\[Delta][1]^3*
       \[Delta][2]^4 - 168*h*\[Delta][1]^3*\[Delta][2]^4 + 
      48*h^2*\[Delta][1]^3*\[Delta][2]^4 + 16*s*\[Delta][1]^3*\[Delta][2]^4 - 
      16*h*s*\[Delta][1]^3*\[Delta][2]^4 - 24*\[Delta][1]^4*\[Delta][2]^4 + 
      24*h*\[Delta][1]^4*\[Delta][2]^4 + 16*\[Delta][2]^6 - 
      40*h*\[Delta][2]^6 + 32*h^2*\[Delta][2]^6 - 8*h^3*\[Delta][2]^6 - 
      24*\[Delta][1]*\[Delta][2]^6 + 40*h*\[Delta][1]*\[Delta][2]^6 - 
      16*h^2*\[Delta][1]*\[Delta][2]^6 + 8*\[Delta][1]^2*\[Delta][2]^6 - 
      8*h*\[Delta][1]^2*\[Delta][2]^6 - 64*h^3*s*\[CapitalDelta][1, 2] + 
      64*h^4*s*\[CapitalDelta][1, 2] + 96*h^2*s^2*\[CapitalDelta][1, 2] - 
      96*h^3*s^2*\[CapitalDelta][1, 2] - 32*h^4*s^2*\[CapitalDelta][1, 2] - 
      48*h*s^3*\[CapitalDelta][1, 2] + 48*h^2*s^3*\[CapitalDelta][1, 2] + 
      96*h^3*s^3*\[CapitalDelta][1, 2] - 32*h^4*s^3*\[CapitalDelta][1, 2] + 
      8*s^4*\[CapitalDelta][1, 2] - 8*h*s^4*\[CapitalDelta][1, 2] - 
      96*h^2*s^4*\[CapitalDelta][1, 2] + 64*h^3*s^4*\[CapitalDelta][1, 2] + 
      40*h*s^5*\[CapitalDelta][1, 2] - 48*h^2*s^5*\[CapitalDelta][1, 2] - 
      6*s^6*\[CapitalDelta][1, 2] + 16*h*s^6*\[CapitalDelta][1, 2] - 
      2*s^7*\[CapitalDelta][1, 2] + 192*h^3*s*\[Delta][1]*
       \[CapitalDelta][1, 2] - 128*h^4*s*\[Delta][1]*\[CapitalDelta][1, 2] - 
      288*h^2*s^2*\[Delta][1]*\[CapitalDelta][1, 2] + 
      128*h^3*s^2*\[Delta][1]*\[CapitalDelta][1, 2] + 
      96*h^4*s^2*\[Delta][1]*\[CapitalDelta][1, 2] + 
      144*h*s^3*\[Delta][1]*\[CapitalDelta][1, 2] - 256*h^3*s^3*\[Delta][1]*
       \[CapitalDelta][1, 2] + 32*h^4*s^3*\[Delta][1]*\[CapitalDelta][1, 2] - 
      24*s^4*\[Delta][1]*\[CapitalDelta][1, 2] - 32*h*s^4*\[Delta][1]*
       \[CapitalDelta][1, 2] + 240*h^2*s^4*\[Delta][1]*
       \[CapitalDelta][1, 2] - 64*h^3*s^4*\[Delta][1]*\[CapitalDelta][1, 2] + 
      8*s^5*\[Delta][1]*\[CapitalDelta][1, 2] - 96*h*s^5*\[Delta][1]*
       \[CapitalDelta][1, 2] + 48*h^2*s^5*\[Delta][1]*\[CapitalDelta][1, 2] + 
      14*s^6*\[Delta][1]*\[CapitalDelta][1, 2] - 16*h*s^6*\[Delta][1]*
       \[CapitalDelta][1, 2] + 2*s^7*\[Delta][1]*\[CapitalDelta][1, 2] + 
      128*\[Delta][1]^2*\[CapitalDelta][1, 2] - 448*h*\[Delta][1]^2*
       \[CapitalDelta][1, 2] + 576*h^2*\[Delta][1]^2*\[CapitalDelta][1, 2] - 
      320*h^3*\[Delta][1]^2*\[CapitalDelta][1, 2] + 64*h^4*\[Delta][1]^2*
       \[CapitalDelta][1, 2] + 128*s*\[Delta][1]^2*\[CapitalDelta][1, 2] - 
      272*h*s*\[Delta][1]^2*\[CapitalDelta][1, 2] + 144*h^2*s*\[Delta][1]^2*
       \[CapitalDelta][1, 2] - 96*h^3*s*\[Delta][1]^2*\[CapitalDelta][1, 2] + 
      8*s^2*\[Delta][1]^2*\[CapitalDelta][1, 2] + 40*h*s^2*\[Delta][1]^2*
       \[CapitalDelta][1, 2] + 88*h^2*s^2*\[Delta][1]^2*
       \[CapitalDelta][1, 2] + 144*h^3*s^2*\[Delta][1]^2*
       \[CapitalDelta][1, 2] - 64*h^4*s^2*\[Delta][1]^2*
       \[CapitalDelta][1, 2] - 16*s^3*\[Delta][1]^2*\[CapitalDelta][1, 2] - 
      72*h*s^3*\[Delta][1]^2*\[CapitalDelta][1, 2] - 
      176*h^2*s^3*\[Delta][1]^2*\[CapitalDelta][1, 2] + 
      144*h^3*s^3*\[Delta][1]^2*\[CapitalDelta][1, 2] + 
      22*s^4*\[Delta][1]^2*\[CapitalDelta][1, 2] + 68*h*s^4*\[Delta][1]^2*
       \[CapitalDelta][1, 2] - 120*h^2*s^4*\[Delta][1]^2*
       \[CapitalDelta][1, 2] - 8*s^5*\[Delta][1]^2*\[CapitalDelta][1, 2] + 
      44*h*s^5*\[Delta][1]^2*\[CapitalDelta][1, 2] - 
      6*s^6*\[Delta][1]^2*\[CapitalDelta][1, 2] - 384*\[Delta][1]^3*
       \[CapitalDelta][1, 2] + 1056*h*\[Delta][1]^3*\[CapitalDelta][1, 2] - 
      992*h^2*\[Delta][1]^3*\[CapitalDelta][1, 2] + 352*h^3*\[Delta][1]^3*
       \[CapitalDelta][1, 2] - 32*h^4*\[Delta][1]^3*\[CapitalDelta][1, 2] - 
      336*s*\[Delta][1]^3*\[CapitalDelta][1, 2] + 512*h*s*\[Delta][1]^3*
       \[CapitalDelta][1, 2] - 144*h^2*s*\[Delta][1]^3*
       \[CapitalDelta][1, 2] - 64*h^3*s*\[Delta][1]^3*\[CapitalDelta][1, 2] + 
      32*h^4*s*\[Delta][1]^3*\[CapitalDelta][1, 2] - 
      24*s^2*\[Delta][1]^3*\[CapitalDelta][1, 2] + 40*h^2*s^2*\[Delta][1]^3*
       \[CapitalDelta][1, 2] - 96*h^3*s^2*\[Delta][1]^3*
       \[CapitalDelta][1, 2] + 48*h*s^3*\[Delta][1]^3*\[CapitalDelta][1, 2] + 
      72*h^2*s^3*\[Delta][1]^3*\[CapitalDelta][1, 2] - 
      24*s^4*\[Delta][1]^3*\[CapitalDelta][1, 2] - 16*h*s^4*\[Delta][1]^3*
       \[CapitalDelta][1, 2] + 480*\[Delta][1]^4*\[CapitalDelta][1, 2] - 
      1024*h*\[Delta][1]^4*\[CapitalDelta][1, 2] + 672*h^2*\[Delta][1]^4*
       \[CapitalDelta][1, 2] - 128*h^3*\[Delta][1]^4*\[CapitalDelta][1, 2] + 
      352*s*\[Delta][1]^4*\[CapitalDelta][1, 2] - 440*h*s*\[Delta][1]^4*
       \[CapitalDelta][1, 2] + 96*h^2*s*\[Delta][1]^4*\[CapitalDelta][1, 2] + 
      32*h^3*s*\[Delta][1]^4*\[CapitalDelta][1, 2] + 
      36*s^2*\[Delta][1]^4*\[CapitalDelta][1, 2] - 76*h*s^2*\[Delta][1]^4*
       \[CapitalDelta][1, 2] + 18*s^3*\[Delta][1]^4*\[CapitalDelta][1, 2] - 
      28*h*s^3*\[Delta][1]^4*\[CapitalDelta][1, 2] + 
      10*s^4*\[Delta][1]^4*\[CapitalDelta][1, 2] - 320*\[Delta][1]^5*
       \[CapitalDelta][1, 2] + 528*h*\[Delta][1]^5*\[CapitalDelta][1, 2] - 
      224*h^2*\[Delta][1]^5*\[CapitalDelta][1, 2] + 16*h^3*\[Delta][1]^5*
       \[CapitalDelta][1, 2] - 172*s*\[Delta][1]^5*\[CapitalDelta][1, 2] + 
      192*h*s*\[Delta][1]^5*\[CapitalDelta][1, 2] - 32*h^2*s*\[Delta][1]^5*
       \[CapitalDelta][1, 2] - 14*s^2*\[Delta][1]^5*\[CapitalDelta][1, 2] + 
      32*h*s^2*\[Delta][1]^5*\[CapitalDelta][1, 2] - 
      6*s^3*\[Delta][1]^5*\[CapitalDelta][1, 2] + 112*\[Delta][1]^6*
       \[CapitalDelta][1, 2] - 144*h*\[Delta][1]^6*\[CapitalDelta][1, 2] + 
      32*h^2*\[Delta][1]^6*\[CapitalDelta][1, 2] + 32*s*\[Delta][1]^6*
       \[CapitalDelta][1, 2] - 32*h*s*\[Delta][1]^6*\[CapitalDelta][1, 2] - 
      16*\[Delta][1]^7*\[CapitalDelta][1, 2] + 16*h*\[Delta][1]^7*
       \[CapitalDelta][1, 2] - 128*\[Delta][2]^2*\[CapitalDelta][1, 2] + 
      448*h*\[Delta][2]^2*\[CapitalDelta][1, 2] - 576*h^2*\[Delta][2]^2*
       \[CapitalDelta][1, 2] + 320*h^3*\[Delta][2]^2*\[CapitalDelta][1, 2] - 
      64*h^4*\[Delta][2]^2*\[CapitalDelta][1, 2] - 128*s*\[Delta][2]^2*
       \[CapitalDelta][1, 2] + 336*h*s*\[Delta][2]^2*\[CapitalDelta][1, 2] - 
      208*h^2*s*\[Delta][2]^2*\[CapitalDelta][1, 2] - 
      96*h^3*s*\[Delta][2]^2*\[CapitalDelta][1, 2] + 
      64*h^4*s*\[Delta][2]^2*\[CapitalDelta][1, 2] - 
      40*s^2*\[Delta][2]^2*\[CapitalDelta][1, 2] - 8*h*s^2*\[Delta][2]^2*
       \[CapitalDelta][1, 2] + 232*h^2*s^2*\[Delta][2]^2*
       \[CapitalDelta][1, 2] - 112*h^3*s^2*\[Delta][2]^2*
       \[CapitalDelta][1, 2] + 16*s^3*\[Delta][2]^2*\[CapitalDelta][1, 2] - 
      136*h*s^3*\[Delta][2]^2*\[CapitalDelta][1, 2] + 
      64*h^2*s^3*\[Delta][2]^2*\[CapitalDelta][1, 2] + 
      16*h^3*s^3*\[Delta][2]^2*\[CapitalDelta][1, 2] + 
      26*s^4*\[Delta][2]^2*\[CapitalDelta][1, 2] - 12*h*s^4*\[Delta][2]^2*
       \[CapitalDelta][1, 2] - 24*h^2*s^4*\[Delta][2]^2*
       \[CapitalDelta][1, 2] + 12*h*s^5*\[Delta][2]^2*\[CapitalDelta][1, 2] - 
      2*s^6*\[Delta][2]^2*\[CapitalDelta][1, 2] + 384*\[Delta][1]*
       \[Delta][2]^2*\[CapitalDelta][1, 2] - 1056*h*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2] + 992*h^2*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2] - 352*h^3*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2] + 32*h^4*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2] + 336*s*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2] - 704*h*s*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2] + 272*h^2*s*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2] + 128*h^3*s*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2] - 32*h^4*s*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2] + 120*s^2*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2] - 232*h^2*s^2*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2] + 32*h^3*s^2*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2] - 32*s^3*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2] + 160*h*s^3*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2] - 8*h^2*s^3*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2] - 40*s^4*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2] - 544*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][1, 2] + 1184*h*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][1, 2] - 800*h^2*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][1, 2] + 160*h^3*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][1, 2] - 368*s*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][1, 2] + 640*h*s*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][1, 2] - 160*h^2*s*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][1, 2] - 32*h^3*s*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][1, 2] - 112*s^2*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][1, 2] - 32*h*s^2*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][1, 2] + 64*h^2*s^2*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][1, 2] + 44*s^3*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][1, 2] - 64*h*s^3*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][1, 2] + 20*s^4*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][1, 2] + 448*\[Delta][1]^3*\[Delta][2]^2*
       \[CapitalDelta][1, 2] - 768*h*\[Delta][1]^3*\[Delta][2]^2*
       \[CapitalDelta][1, 2] + 352*h^2*\[Delta][1]^3*\[Delta][2]^2*
       \[CapitalDelta][1, 2] - 32*h^3*\[Delta][1]^3*\[Delta][2]^2*
       \[CapitalDelta][1, 2] + 184*s*\[Delta][1]^3*\[Delta][2]^2*
       \[CapitalDelta][1, 2] - 256*h*s*\[Delta][1]^3*\[Delta][2]^2*
       \[CapitalDelta][1, 2] + 32*h^2*s*\[Delta][1]^3*\[Delta][2]^2*
       \[CapitalDelta][1, 2] + 28*s^2*\[Delta][1]^3*\[Delta][2]^2*
       \[CapitalDelta][1, 2] + 32*h*s^2*\[Delta][1]^3*\[Delta][2]^2*
       \[CapitalDelta][1, 2] - 20*s^3*\[Delta][1]^3*\[Delta][2]^2*
       \[CapitalDelta][1, 2] - 192*\[Delta][1]^4*\[Delta][2]^2*
       \[CapitalDelta][1, 2] + 256*h*\[Delta][1]^4*\[Delta][2]^2*
       \[CapitalDelta][1, 2] - 64*h^2*\[Delta][1]^4*\[Delta][2]^2*
       \[CapitalDelta][1, 2] - 32*s*\[Delta][1]^4*\[Delta][2]^2*
       \[CapitalDelta][1, 2] + 32*h*s*\[Delta][1]^4*\[Delta][2]^2*
       \[CapitalDelta][1, 2] + 32*\[Delta][1]^5*\[Delta][2]^2*
       \[CapitalDelta][1, 2] - 32*h*\[Delta][1]^5*\[Delta][2]^2*
       \[CapitalDelta][1, 2] + 64*\[Delta][2]^4*\[CapitalDelta][1, 2] - 
      160*h*\[Delta][2]^4*\[CapitalDelta][1, 2] + 128*h^2*\[Delta][2]^4*
       \[CapitalDelta][1, 2] - 32*h^3*\[Delta][2]^4*\[CapitalDelta][1, 2] + 
      16*s*\[Delta][2]^4*\[CapitalDelta][1, 2] - 8*h*s*\[Delta][2]^4*
       \[CapitalDelta][1, 2] - 20*s^2*\[Delta][2]^4*\[CapitalDelta][1, 2] + 
      12*h*s^2*\[Delta][2]^4*\[CapitalDelta][1, 2] + 
      2*s^3*\[Delta][2]^4*\[CapitalDelta][1, 2] - 4*h*s^3*\[Delta][2]^4*
       \[CapitalDelta][1, 2] + 2*s^4*\[Delta][2]^4*\[CapitalDelta][1, 2] - 
      128*\[Delta][1]*\[Delta][2]^4*\[CapitalDelta][1, 2] + 
      240*h*\[Delta][1]*\[Delta][2]^4*\[CapitalDelta][1, 2] - 
      128*h^2*\[Delta][1]*\[Delta][2]^4*\[CapitalDelta][1, 2] + 
      16*h^3*\[Delta][1]*\[Delta][2]^4*\[CapitalDelta][1, 2] - 
      12*s*\[Delta][1]*\[Delta][2]^4*\[CapitalDelta][1, 2] + 
      18*s^2*\[Delta][1]*\[Delta][2]^4*\[CapitalDelta][1, 2] - 
      6*s^3*\[Delta][1]*\[Delta][2]^4*\[CapitalDelta][1, 2] + 
      80*\[Delta][1]^2*\[Delta][2]^4*\[CapitalDelta][1, 2] - 
      112*h*\[Delta][1]^2*\[Delta][2]^4*\[CapitalDelta][1, 2] + 
      32*h^2*\[Delta][1]^2*\[Delta][2]^4*\[CapitalDelta][1, 2] - 
      16*\[Delta][1]^3*\[Delta][2]^4*\[CapitalDelta][1, 2] + 
      16*h*\[Delta][1]^3*\[Delta][2]^4*\[CapitalDelta][1, 2] + 
      32*h^3*s*\[CapitalDelta][1, 2]^2 - 32*h^4*s*\[CapitalDelta][1, 2]^2 - 
      48*h^2*s^2*\[CapitalDelta][1, 2]^2 + 32*h^3*s^2*\[CapitalDelta][1, 2]^
        2 + 32*h^4*s^2*\[CapitalDelta][1, 2]^2 + 
      24*h*s^3*\[CapitalDelta][1, 2]^2 - 64*h^3*s^3*\[CapitalDelta][1, 2]^2 - 
      4*s^4*\[CapitalDelta][1, 2]^2 - 8*h*s^4*\[CapitalDelta][1, 2]^2 + 
      48*h^2*s^4*\[CapitalDelta][1, 2]^2 + 2*s^5*\[CapitalDelta][1, 2]^2 - 
      16*h*s^5*\[CapitalDelta][1, 2]^2 + 2*s^6*\[CapitalDelta][1, 2]^2 - 
      64*h^3*s*\[Delta][1]*\[CapitalDelta][1, 2]^2 + 
      32*h^4*s*\[Delta][1]*\[CapitalDelta][1, 2]^2 + 
      96*h^2*s^2*\[Delta][1]*\[CapitalDelta][1, 2]^2 - 
      32*h^4*s^2*\[Delta][1]*\[CapitalDelta][1, 2]^2 - 
      48*h*s^3*\[Delta][1]*\[CapitalDelta][1, 2]^2 - 
      48*h^2*s^3*\[Delta][1]*\[CapitalDelta][1, 2]^2 + 
      64*h^3*s^3*\[Delta][1]*\[CapitalDelta][1, 2]^2 + 
      8*s^4*\[Delta][1]*\[CapitalDelta][1, 2]^2 + 32*h*s^4*\[Delta][1]*
       \[CapitalDelta][1, 2]^2 - 48*h^2*s^4*\[Delta][1]*
       \[CapitalDelta][1, 2]^2 - 6*s^5*\[Delta][1]*\[CapitalDelta][1, 2]^2 + 
      16*h*s^5*\[Delta][1]*\[CapitalDelta][1, 2]^2 - 
      2*s^6*\[Delta][1]*\[CapitalDelta][1, 2]^2 - 32*\[Delta][1]^2*
       \[CapitalDelta][1, 2]^2 + 112*h*\[Delta][1]^2*\[CapitalDelta][1, 2]^
        2 - 144*h^2*\[Delta][1]^2*\[CapitalDelta][1, 2]^2 + 
      80*h^3*\[Delta][1]^2*\[CapitalDelta][1, 2]^2 - 
      16*h^4*\[Delta][1]^2*\[CapitalDelta][1, 2]^2 - 
      32*s*\[Delta][1]^2*\[CapitalDelta][1, 2]^2 + 56*h*s*\[Delta][1]^2*
       \[CapitalDelta][1, 2]^2 - 16*h^2*s*\[Delta][1]^2*
       \[CapitalDelta][1, 2]^2 + 16*h^4*s*\[Delta][1]^2*
       \[CapitalDelta][1, 2]^2 + 4*s^2*\[Delta][1]^2*\[CapitalDelta][1, 2]^
        2 - 12*h*s^2*\[Delta][1]^2*\[CapitalDelta][1, 2]^2 - 
      16*h^2*s^2*\[Delta][1]^2*\[CapitalDelta][1, 2]^2 - 
      48*h^3*s^2*\[Delta][1]^2*\[CapitalDelta][1, 2]^2 + 
      24*h*s^3*\[Delta][1]^2*\[CapitalDelta][1, 2]^2 + 
      48*h^2*s^3*\[Delta][1]^2*\[CapitalDelta][1, 2]^2 - 
      7*s^4*\[Delta][1]^2*\[CapitalDelta][1, 2]^2 - 20*h*s^4*\[Delta][1]^2*
       \[CapitalDelta][1, 2]^2 + 3*s^5*\[Delta][1]^2*\[CapitalDelta][1, 2]^
        2 + 80*\[Delta][1]^3*\[CapitalDelta][1, 2]^2 - 
      208*h*\[Delta][1]^3*\[CapitalDelta][1, 2]^2 + 176*h^2*\[Delta][1]^3*
       \[CapitalDelta][1, 2]^2 - 48*h^3*\[Delta][1]^3*\[CapitalDelta][1, 2]^
        2 + 72*s*\[Delta][1]^3*\[CapitalDelta][1, 2]^2 - 
      88*h*s*\[Delta][1]^3*\[CapitalDelta][1, 2]^2 + 
      16*h^2*s*\[Delta][1]^3*\[CapitalDelta][1, 2]^2 + 
      16*h^3*s*\[Delta][1]^3*\[CapitalDelta][1, 2]^2 - 
      4*s^2*\[Delta][1]^3*\[CapitalDelta][1, 2]^2 - 12*h*s^2*\[Delta][1]^3*
       \[CapitalDelta][1, 2]^2 + 8*s^3*\[Delta][1]^3*\[CapitalDelta][1, 2]^
        2 - 12*h*s^3*\[Delta][1]^3*\[CapitalDelta][1, 2]^2 + 
      4*s^4*\[Delta][1]^3*\[CapitalDelta][1, 2]^2 - 
      80*\[Delta][1]^4*\[CapitalDelta][1, 2]^2 + 152*h*\[Delta][1]^4*
       \[CapitalDelta][1, 2]^2 - 80*h^2*\[Delta][1]^4*\[CapitalDelta][1, 2]^
        2 + 8*h^3*\[Delta][1]^4*\[CapitalDelta][1, 2]^2 - 
      58*s*\[Delta][1]^4*\[CapitalDelta][1, 2]^2 + 64*h*s*\[Delta][1]^4*
       \[CapitalDelta][1, 2]^2 - 16*h^2*s*\[Delta][1]^4*
       \[CapitalDelta][1, 2]^2 - s^2*\[Delta][1]^4*\[CapitalDelta][1, 2]^2 + 
      16*h*s^2*\[Delta][1]^4*\[CapitalDelta][1, 2]^2 - 
      5*s^3*\[Delta][1]^4*\[CapitalDelta][1, 2]^2 + 
      40*\[Delta][1]^5*\[CapitalDelta][1, 2]^2 - 56*h*\[Delta][1]^5*
       \[CapitalDelta][1, 2]^2 + 16*h^2*\[Delta][1]^5*\[CapitalDelta][1, 2]^
        2 + 16*s*\[Delta][1]^5*\[CapitalDelta][1, 2]^2 - 
      16*h*s*\[Delta][1]^5*\[CapitalDelta][1, 2]^2 - 
      8*\[Delta][1]^6*\[CapitalDelta][1, 2]^2 + 8*h*\[Delta][1]^6*
       \[CapitalDelta][1, 2]^2 + 32*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 - 
      112*h*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 + 144*h^2*\[Delta][2]^2*
       \[CapitalDelta][1, 2]^2 - 80*h^3*\[Delta][2]^2*\[CapitalDelta][1, 2]^
        2 + 16*h^4*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 + 
      32*s*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 - 88*h*s*\[Delta][2]^2*
       \[CapitalDelta][1, 2]^2 + 48*h^2*s*\[Delta][2]^2*
       \[CapitalDelta][1, 2]^2 + 32*h^3*s*\[Delta][2]^2*
       \[CapitalDelta][1, 2]^2 - 16*h^4*s*\[Delta][2]^2*
       \[CapitalDelta][1, 2]^2 + 12*s^2*\[Delta][2]^2*\[CapitalDelta][1, 2]^
        2 + 12*h*s^2*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 - 
      64*h^2*s^2*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 + 
      16*h^3*s^2*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 - 
      8*s^3*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 + 32*h*s^3*\[Delta][2]^2*
       \[CapitalDelta][1, 2]^2 - 5*s^4*\[Delta][2]^2*\[CapitalDelta][1, 2]^
        2 - 4*h*s^4*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 + 
      s^5*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 - 
      80*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 + 
      208*h*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 - 
      176*h^2*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 + 
      48*h^3*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 - 
      72*s*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 + 
      152*h*s*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 - 
      48*h^2*s*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 - 
      16*h^3*s*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 - 
      28*s^2*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 - 
      20*h*s^2*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 + 
      32*h^2*s^2*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 + 
      16*s^3*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 - 
      20*h*s^3*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 + 
      4*s^4*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 + 
      96*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 - 
      192*h*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 + 
      112*h^2*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 - 
      16*h^3*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 + 
      60*s*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 - 
      96*h*s*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 + 
      16*h^2*s*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 + 
      14*s^2*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 + 
      16*h*s^2*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 - 
      10*s^3*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 - 
      64*\[Delta][1]^3*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 + 
      96*h*\[Delta][1]^3*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 - 
      32*h^2*\[Delta][1]^3*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 - 
      16*s*\[Delta][1]^3*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 + 
      16*h*s*\[Delta][1]^3*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 + 
      16*\[Delta][1]^4*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 - 
      16*h*\[Delta][1]^4*\[Delta][2]^2*\[CapitalDelta][1, 2]^2 - 
      16*\[Delta][2]^4*\[CapitalDelta][1, 2]^2 + 40*h*\[Delta][2]^4*
       \[CapitalDelta][1, 2]^2 - 32*h^2*\[Delta][2]^4*\[CapitalDelta][1, 2]^
        2 + 8*h^3*\[Delta][2]^4*\[CapitalDelta][1, 2]^2 - 
      2*s*\[Delta][2]^4*\[CapitalDelta][1, 2]^2 + 3*s^2*\[Delta][2]^4*
       \[CapitalDelta][1, 2]^2 - s^3*\[Delta][2]^4*\[CapitalDelta][1, 2]^2 + 
      24*\[Delta][1]*\[Delta][2]^4*\[CapitalDelta][1, 2]^2 - 
      40*h*\[Delta][1]*\[Delta][2]^4*\[CapitalDelta][1, 2]^2 + 
      16*h^2*\[Delta][1]*\[Delta][2]^4*\[CapitalDelta][1, 2]^2 - 
      8*\[Delta][1]^2*\[Delta][2]^4*\[CapitalDelta][1, 2]^2 + 
      8*h*\[Delta][1]^2*\[Delta][2]^4*\[CapitalDelta][1, 2]^2 - 
      64*h^3*s*\[CapitalDelta][3, 4] + 64*h^4*s*\[CapitalDelta][3, 4] + 
      96*h^2*s^2*\[CapitalDelta][3, 4] - 96*h^3*s^2*\[CapitalDelta][3, 4] - 
      32*h^4*s^2*\[CapitalDelta][3, 4] - 48*h*s^3*\[CapitalDelta][3, 4] + 
      48*h^2*s^3*\[CapitalDelta][3, 4] + 96*h^3*s^3*\[CapitalDelta][3, 4] - 
      32*h^4*s^3*\[CapitalDelta][3, 4] + 8*s^4*\[CapitalDelta][3, 4] - 
      8*h*s^4*\[CapitalDelta][3, 4] - 96*h^2*s^4*\[CapitalDelta][3, 4] + 
      64*h^3*s^4*\[CapitalDelta][3, 4] + 40*h*s^5*\[CapitalDelta][3, 4] - 
      48*h^2*s^5*\[CapitalDelta][3, 4] - 6*s^6*\[CapitalDelta][3, 4] + 
      16*h*s^6*\[CapitalDelta][3, 4] - 2*s^7*\[CapitalDelta][3, 4] + 
      192*h^3*s*\[Delta][1]*\[CapitalDelta][3, 4] - 128*h^4*s*\[Delta][1]*
       \[CapitalDelta][3, 4] - 288*h^2*s^2*\[Delta][1]*
       \[CapitalDelta][3, 4] + 128*h^3*s^2*\[Delta][1]*
       \[CapitalDelta][3, 4] + 96*h^4*s^2*\[Delta][1]*\[CapitalDelta][3, 4] + 
      144*h*s^3*\[Delta][1]*\[CapitalDelta][3, 4] - 256*h^3*s^3*\[Delta][1]*
       \[CapitalDelta][3, 4] + 32*h^4*s^3*\[Delta][1]*\[CapitalDelta][3, 4] - 
      24*s^4*\[Delta][1]*\[CapitalDelta][3, 4] - 32*h*s^4*\[Delta][1]*
       \[CapitalDelta][3, 4] + 240*h^2*s^4*\[Delta][1]*
       \[CapitalDelta][3, 4] - 64*h^3*s^4*\[Delta][1]*\[CapitalDelta][3, 4] + 
      8*s^5*\[Delta][1]*\[CapitalDelta][3, 4] - 96*h*s^5*\[Delta][1]*
       \[CapitalDelta][3, 4] + 48*h^2*s^5*\[Delta][1]*\[CapitalDelta][3, 4] + 
      14*s^6*\[Delta][1]*\[CapitalDelta][3, 4] - 16*h*s^6*\[Delta][1]*
       \[CapitalDelta][3, 4] + 2*s^7*\[Delta][1]*\[CapitalDelta][3, 4] + 
      128*\[Delta][1]^2*\[CapitalDelta][3, 4] - 448*h*\[Delta][1]^2*
       \[CapitalDelta][3, 4] + 576*h^2*\[Delta][1]^2*\[CapitalDelta][3, 4] - 
      320*h^3*\[Delta][1]^2*\[CapitalDelta][3, 4] + 64*h^4*\[Delta][1]^2*
       \[CapitalDelta][3, 4] + 128*s*\[Delta][1]^2*\[CapitalDelta][3, 4] - 
      272*h*s*\[Delta][1]^2*\[CapitalDelta][3, 4] + 144*h^2*s*\[Delta][1]^2*
       \[CapitalDelta][3, 4] - 96*h^3*s*\[Delta][1]^2*\[CapitalDelta][3, 4] + 
      8*s^2*\[Delta][1]^2*\[CapitalDelta][3, 4] + 40*h*s^2*\[Delta][1]^2*
       \[CapitalDelta][3, 4] + 88*h^2*s^2*\[Delta][1]^2*
       \[CapitalDelta][3, 4] + 144*h^3*s^2*\[Delta][1]^2*
       \[CapitalDelta][3, 4] - 64*h^4*s^2*\[Delta][1]^2*
       \[CapitalDelta][3, 4] - 16*s^3*\[Delta][1]^2*\[CapitalDelta][3, 4] - 
      72*h*s^3*\[Delta][1]^2*\[CapitalDelta][3, 4] - 
      176*h^2*s^3*\[Delta][1]^2*\[CapitalDelta][3, 4] + 
      144*h^3*s^3*\[Delta][1]^2*\[CapitalDelta][3, 4] + 
      22*s^4*\[Delta][1]^2*\[CapitalDelta][3, 4] + 68*h*s^4*\[Delta][1]^2*
       \[CapitalDelta][3, 4] - 120*h^2*s^4*\[Delta][1]^2*
       \[CapitalDelta][3, 4] - 8*s^5*\[Delta][1]^2*\[CapitalDelta][3, 4] + 
      44*h*s^5*\[Delta][1]^2*\[CapitalDelta][3, 4] - 
      6*s^6*\[Delta][1]^2*\[CapitalDelta][3, 4] - 384*\[Delta][1]^3*
       \[CapitalDelta][3, 4] + 1056*h*\[Delta][1]^3*\[CapitalDelta][3, 4] - 
      992*h^2*\[Delta][1]^3*\[CapitalDelta][3, 4] + 352*h^3*\[Delta][1]^3*
       \[CapitalDelta][3, 4] - 32*h^4*\[Delta][1]^3*\[CapitalDelta][3, 4] - 
      336*s*\[Delta][1]^3*\[CapitalDelta][3, 4] + 512*h*s*\[Delta][1]^3*
       \[CapitalDelta][3, 4] - 144*h^2*s*\[Delta][1]^3*
       \[CapitalDelta][3, 4] - 64*h^3*s*\[Delta][1]^3*\[CapitalDelta][3, 4] + 
      32*h^4*s*\[Delta][1]^3*\[CapitalDelta][3, 4] - 
      24*s^2*\[Delta][1]^3*\[CapitalDelta][3, 4] + 40*h^2*s^2*\[Delta][1]^3*
       \[CapitalDelta][3, 4] - 96*h^3*s^2*\[Delta][1]^3*
       \[CapitalDelta][3, 4] + 48*h*s^3*\[Delta][1]^3*\[CapitalDelta][3, 4] + 
      72*h^2*s^3*\[Delta][1]^3*\[CapitalDelta][3, 4] - 
      24*s^4*\[Delta][1]^3*\[CapitalDelta][3, 4] - 16*h*s^4*\[Delta][1]^3*
       \[CapitalDelta][3, 4] + 480*\[Delta][1]^4*\[CapitalDelta][3, 4] - 
      1024*h*\[Delta][1]^4*\[CapitalDelta][3, 4] + 672*h^2*\[Delta][1]^4*
       \[CapitalDelta][3, 4] - 128*h^3*\[Delta][1]^4*\[CapitalDelta][3, 4] + 
      352*s*\[Delta][1]^4*\[CapitalDelta][3, 4] - 440*h*s*\[Delta][1]^4*
       \[CapitalDelta][3, 4] + 96*h^2*s*\[Delta][1]^4*\[CapitalDelta][3, 4] + 
      32*h^3*s*\[Delta][1]^4*\[CapitalDelta][3, 4] + 
      36*s^2*\[Delta][1]^4*\[CapitalDelta][3, 4] - 76*h*s^2*\[Delta][1]^4*
       \[CapitalDelta][3, 4] + 18*s^3*\[Delta][1]^4*\[CapitalDelta][3, 4] - 
      28*h*s^3*\[Delta][1]^4*\[CapitalDelta][3, 4] + 
      10*s^4*\[Delta][1]^4*\[CapitalDelta][3, 4] - 320*\[Delta][1]^5*
       \[CapitalDelta][3, 4] + 528*h*\[Delta][1]^5*\[CapitalDelta][3, 4] - 
      224*h^2*\[Delta][1]^5*\[CapitalDelta][3, 4] + 16*h^3*\[Delta][1]^5*
       \[CapitalDelta][3, 4] - 172*s*\[Delta][1]^5*\[CapitalDelta][3, 4] + 
      192*h*s*\[Delta][1]^5*\[CapitalDelta][3, 4] - 32*h^2*s*\[Delta][1]^5*
       \[CapitalDelta][3, 4] - 14*s^2*\[Delta][1]^5*\[CapitalDelta][3, 4] + 
      32*h*s^2*\[Delta][1]^5*\[CapitalDelta][3, 4] - 
      6*s^3*\[Delta][1]^5*\[CapitalDelta][3, 4] + 112*\[Delta][1]^6*
       \[CapitalDelta][3, 4] - 144*h*\[Delta][1]^6*\[CapitalDelta][3, 4] + 
      32*h^2*\[Delta][1]^6*\[CapitalDelta][3, 4] + 32*s*\[Delta][1]^6*
       \[CapitalDelta][3, 4] - 32*h*s*\[Delta][1]^6*\[CapitalDelta][3, 4] - 
      16*\[Delta][1]^7*\[CapitalDelta][3, 4] + 16*h*\[Delta][1]^7*
       \[CapitalDelta][3, 4] - 128*\[Delta][2]^2*\[CapitalDelta][3, 4] + 
      448*h*\[Delta][2]^2*\[CapitalDelta][3, 4] - 576*h^2*\[Delta][2]^2*
       \[CapitalDelta][3, 4] + 320*h^3*\[Delta][2]^2*\[CapitalDelta][3, 4] - 
      64*h^4*\[Delta][2]^2*\[CapitalDelta][3, 4] - 128*s*\[Delta][2]^2*
       \[CapitalDelta][3, 4] + 336*h*s*\[Delta][2]^2*\[CapitalDelta][3, 4] - 
      208*h^2*s*\[Delta][2]^2*\[CapitalDelta][3, 4] - 
      96*h^3*s*\[Delta][2]^2*\[CapitalDelta][3, 4] + 
      64*h^4*s*\[Delta][2]^2*\[CapitalDelta][3, 4] - 
      40*s^2*\[Delta][2]^2*\[CapitalDelta][3, 4] - 8*h*s^2*\[Delta][2]^2*
       \[CapitalDelta][3, 4] + 232*h^2*s^2*\[Delta][2]^2*
       \[CapitalDelta][3, 4] - 112*h^3*s^2*\[Delta][2]^2*
       \[CapitalDelta][3, 4] + 16*s^3*\[Delta][2]^2*\[CapitalDelta][3, 4] - 
      136*h*s^3*\[Delta][2]^2*\[CapitalDelta][3, 4] + 
      64*h^2*s^3*\[Delta][2]^2*\[CapitalDelta][3, 4] + 
      16*h^3*s^3*\[Delta][2]^2*\[CapitalDelta][3, 4] + 
      26*s^4*\[Delta][2]^2*\[CapitalDelta][3, 4] - 12*h*s^4*\[Delta][2]^2*
       \[CapitalDelta][3, 4] - 24*h^2*s^4*\[Delta][2]^2*
       \[CapitalDelta][3, 4] + 12*h*s^5*\[Delta][2]^2*\[CapitalDelta][3, 4] - 
      2*s^6*\[Delta][2]^2*\[CapitalDelta][3, 4] + 384*\[Delta][1]*
       \[Delta][2]^2*\[CapitalDelta][3, 4] - 1056*h*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][3, 4] + 992*h^2*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][3, 4] - 352*h^3*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][3, 4] + 32*h^4*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][3, 4] + 336*s*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][3, 4] - 704*h*s*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][3, 4] + 272*h^2*s*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][3, 4] + 128*h^3*s*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][3, 4] - 32*h^4*s*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][3, 4] + 120*s^2*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][3, 4] - 232*h^2*s^2*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][3, 4] + 32*h^3*s^2*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][3, 4] - 32*s^3*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][3, 4] + 160*h*s^3*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][3, 4] - 8*h^2*s^3*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][3, 4] - 40*s^4*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][3, 4] - 544*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][3, 4] + 1184*h*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][3, 4] - 800*h^2*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][3, 4] + 160*h^3*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][3, 4] - 368*s*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][3, 4] + 640*h*s*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][3, 4] - 160*h^2*s*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][3, 4] - 32*h^3*s*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][3, 4] - 112*s^2*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][3, 4] - 32*h*s^2*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][3, 4] + 64*h^2*s^2*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][3, 4] + 44*s^3*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][3, 4] - 64*h*s^3*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][3, 4] + 20*s^4*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][3, 4] + 448*\[Delta][1]^3*\[Delta][2]^2*
       \[CapitalDelta][3, 4] - 768*h*\[Delta][1]^3*\[Delta][2]^2*
       \[CapitalDelta][3, 4] + 352*h^2*\[Delta][1]^3*\[Delta][2]^2*
       \[CapitalDelta][3, 4] - 32*h^3*\[Delta][1]^3*\[Delta][2]^2*
       \[CapitalDelta][3, 4] + 184*s*\[Delta][1]^3*\[Delta][2]^2*
       \[CapitalDelta][3, 4] - 256*h*s*\[Delta][1]^3*\[Delta][2]^2*
       \[CapitalDelta][3, 4] + 32*h^2*s*\[Delta][1]^3*\[Delta][2]^2*
       \[CapitalDelta][3, 4] + 28*s^2*\[Delta][1]^3*\[Delta][2]^2*
       \[CapitalDelta][3, 4] + 32*h*s^2*\[Delta][1]^3*\[Delta][2]^2*
       \[CapitalDelta][3, 4] - 20*s^3*\[Delta][1]^3*\[Delta][2]^2*
       \[CapitalDelta][3, 4] - 192*\[Delta][1]^4*\[Delta][2]^2*
       \[CapitalDelta][3, 4] + 256*h*\[Delta][1]^4*\[Delta][2]^2*
       \[CapitalDelta][3, 4] - 64*h^2*\[Delta][1]^4*\[Delta][2]^2*
       \[CapitalDelta][3, 4] - 32*s*\[Delta][1]^4*\[Delta][2]^2*
       \[CapitalDelta][3, 4] + 32*h*s*\[Delta][1]^4*\[Delta][2]^2*
       \[CapitalDelta][3, 4] + 32*\[Delta][1]^5*\[Delta][2]^2*
       \[CapitalDelta][3, 4] - 32*h*\[Delta][1]^5*\[Delta][2]^2*
       \[CapitalDelta][3, 4] + 64*\[Delta][2]^4*\[CapitalDelta][3, 4] - 
      160*h*\[Delta][2]^4*\[CapitalDelta][3, 4] + 128*h^2*\[Delta][2]^4*
       \[CapitalDelta][3, 4] - 32*h^3*\[Delta][2]^4*\[CapitalDelta][3, 4] + 
      16*s*\[Delta][2]^4*\[CapitalDelta][3, 4] - 8*h*s*\[Delta][2]^4*
       \[CapitalDelta][3, 4] - 20*s^2*\[Delta][2]^4*\[CapitalDelta][3, 4] + 
      12*h*s^2*\[Delta][2]^4*\[CapitalDelta][3, 4] + 
      2*s^3*\[Delta][2]^4*\[CapitalDelta][3, 4] - 4*h*s^3*\[Delta][2]^4*
       \[CapitalDelta][3, 4] + 2*s^4*\[Delta][2]^4*\[CapitalDelta][3, 4] - 
      128*\[Delta][1]*\[Delta][2]^4*\[CapitalDelta][3, 4] + 
      240*h*\[Delta][1]*\[Delta][2]^4*\[CapitalDelta][3, 4] - 
      128*h^2*\[Delta][1]*\[Delta][2]^4*\[CapitalDelta][3, 4] + 
      16*h^3*\[Delta][1]*\[Delta][2]^4*\[CapitalDelta][3, 4] - 
      12*s*\[Delta][1]*\[Delta][2]^4*\[CapitalDelta][3, 4] + 
      18*s^2*\[Delta][1]*\[Delta][2]^4*\[CapitalDelta][3, 4] - 
      6*s^3*\[Delta][1]*\[Delta][2]^4*\[CapitalDelta][3, 4] + 
      80*\[Delta][1]^2*\[Delta][2]^4*\[CapitalDelta][3, 4] - 
      112*h*\[Delta][1]^2*\[Delta][2]^4*\[CapitalDelta][3, 4] + 
      32*h^2*\[Delta][1]^2*\[Delta][2]^4*\[CapitalDelta][3, 4] - 
      16*\[Delta][1]^3*\[Delta][2]^4*\[CapitalDelta][3, 4] + 
      16*h*\[Delta][1]^3*\[Delta][2]^4*\[CapitalDelta][3, 4] + 
      64*h^3*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      64*h^4*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      96*h^2*s*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      128*h^3*s*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      48*h*s^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      96*h^2*s^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      48*h^3*s^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      48*h^4*s^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      8*s^3*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      32*h*s^3*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      72*h^2*s^3*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      112*h^3*s^3*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      16*h^4*s^3*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      4*s^4*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      36*h*s^4*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      96*h^2*s^4*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      32*h^3*s^4*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      6*s^5*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      36*h*s^5*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      24*h^2*s^5*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      5*s^6*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      8*h*s^6*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      s^7*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      192*h^3*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      128*h^4*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      288*h^2*s*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      192*h^3*s*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      64*h^4*s*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      144*h*s^2*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      96*h^2*s^2*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      240*h^3*s^2*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      64*h^4*s^2*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      24*s^3*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      16*h*s^3*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      264*h^2*s^3*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      144*h^3*s^3*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      116*h*s^4*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      120*h^2*s^4*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      18*s^5*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      44*h*s^5*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      6*s^6*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      128*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      400*h*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      464*h^2*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      352*h^3*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      64*h^4*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      104*s*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      208*h*s*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      312*h^2*s*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      48*h^3*s*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      64*h^4*s*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      4*s^2*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      116*h*s^2*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      112*h^2*s^2*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      176*h^3*s^2*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      24*s^3*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      32*h*s^3*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      152*h^2*s^3*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      2*s^4*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      52*h*s^4*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      6*s^5*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      336*\[Delta][1]^3*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      768*h*\[Delta][1]^3*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      624*h^2*\[Delta][1]^3*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      192*h^3*\[Delta][1]^3*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      224*s*\[Delta][1]^3*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      376*h*s*\[Delta][1]^3*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      184*h^2*s*\[Delta][1]^3*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      64*h^3*s*\[Delta][1]^3*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      36*s^2*\[Delta][1]^3*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      124*h*s^2*\[Delta][1]^3*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      40*h^2*s^2*\[Delta][1]^3*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      36*s^3*\[Delta][1]^3*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      12*h*s^3*\[Delta][1]^3*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      8*s^4*\[Delta][1]^3*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      352*\[Delta][1]^4*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      600*h*\[Delta][1]^4*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      320*h^2*\[Delta][1]^4*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      32*h^3*\[Delta][1]^4*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      174*s*\[Delta][1]^4*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      268*h*s*\[Delta][1]^4*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      64*h^2*s*\[Delta][1]^4*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      35*s^2*\[Delta][1]^4*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      60*h*s^2*\[Delta][1]^4*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      15*s^3*\[Delta][1]^4*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      172*\[Delta][1]^5*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      224*h*\[Delta][1]^5*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      64*h^2*\[Delta][1]^5*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      46*s*\[Delta][1]^5*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      64*h*s*\[Delta][1]^5*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      6*s^2*\[Delta][1]^5*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      32*\[Delta][1]^6*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      32*h*\[Delta][1]^6*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      128*\[Delta][2]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      464*h*\[Delta][2]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      528*h^2*\[Delta][2]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      160*h^3*\[Delta][2]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      136*s*\[Delta][2]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      272*h*s*\[Delta][2]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      24*h^2*s*\[Delta][2]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      48*h^3*s*\[Delta][2]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      20*s^2*\[Delta][2]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      76*h*s^2*\[Delta][2]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      64*h^2*s^2*\[Delta][2]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      16*h^3*s^2*\[Delta][2]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      24*s^3*\[Delta][2]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      32*h*s^3*\[Delta][2]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      24*h^2*s^3*\[Delta][2]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      6*s^4*\[Delta][2]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      12*h*s^4*\[Delta][2]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      2*s^5*\[Delta][2]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      336*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 960*h*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      752*h^2*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 128*h^3*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      320*s*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 440*h*s*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      24*h^2*s*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 36*s^2*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      100*h*s^2*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 8*h^2*s^2*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      44*s^3*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 20*h*s^3*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      8*s^4*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 368*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      800*h*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 384*h^2*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      32*h^3*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 252*s*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      192*h*s*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 14*s^2*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      64*h*s^2*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 30*s^3*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      184*\[Delta][1]^3*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 288*h*\[Delta][1]^3*\[Delta][2]^2*
       \[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      64*h^2*\[Delta][1]^3*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 60*s*\[Delta][1]^3*\[Delta][2]^2*
       \[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] + 
      20*s^2*\[Delta][1]^3*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 32*\[Delta][1]^4*\[Delta][2]^2*
       \[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      32*h*\[Delta][1]^4*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 16*\[Delta][2]^4*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 8*h*\[Delta][2]^4*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 18*s*\[Delta][2]^4*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 12*h*s*\[Delta][2]^4*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + s^2*\[Delta][2]^4*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 4*h*s^2*\[Delta][2]^4*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] - 3*s^3*\[Delta][2]^4*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 12*\[Delta][1]*\[Delta][2]^4*
       \[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      18*s*\[Delta][1]*\[Delta][2]^4*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4] + 6*s^2*\[Delta][1]*\[Delta][2]^4*
       \[CapitalDelta][1, 2]*\[CapitalDelta][3, 4] - 
      32*h^3*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] + 
      32*h^4*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] + 
      48*h^2*s*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] - 
      48*h^3*s*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] - 
      16*h^4*s*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] - 
      24*h*s^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] + 
      24*h^2*s^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] + 
      48*h^3*s^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] - 
      16*h^4*s^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] + 
      4*s^3*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] - 
      4*h*s^3*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] - 
      48*h^2*s^3*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] + 
      32*h^3*s^3*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] + 
      20*h*s^4*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] - 
      24*h^2*s^4*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] - 
      3*s^5*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] + 
      8*h*s^5*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] - 
      s^6*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] + 
      64*h^3*\[Delta][1]*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] - 
      32*h^4*\[Delta][1]*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] - 
      96*h^2*s*\[Delta][1]*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] + 
      16*h^3*s*\[Delta][1]*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] + 
      32*h^4*s*\[Delta][1]*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] + 
      48*h*s^2*\[Delta][1]*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] + 
      24*h^2*s^2*\[Delta][1]*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] - 
      80*h^3*s^2*\[Delta][1]*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] - 
      8*s^3*\[Delta][1]*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] - 
      20*h*s^3*\[Delta][1]*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] + 
      72*h^2*s^3*\[Delta][1]*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] + 
      4*s^4*\[Delta][1]*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] - 
      28*h*s^4*\[Delta][1]*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] + 
      4*s^5*\[Delta][1]*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] + 
      32*\[Delta][1]^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] - 
      88*h*\[Delta][1]^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] + 
      96*h^2*\[Delta][1]^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] - 
      64*h^3*\[Delta][1]^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] + 
      20*s*\[Delta][1]^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] - 
      44*h*s*\[Delta][1]^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] + 
      64*h^2*s*\[Delta][1]^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] + 
      32*h^3*s*\[Delta][1]^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] + 
      2*s^2*\[Delta][1]^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] - 
      36*h*s^2*\[Delta][1]^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] - 
      32*h^2*s^2*\[Delta][1]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 10*s^3*\[Delta][1]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 8*h*s^3*\[Delta][1]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 72*\[Delta][1]^3*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 136*h*\[Delta][1]^3*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 96*h^2*\[Delta][1]^3*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 16*h^3*\[Delta][1]^3*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 36*s*\[Delta][1]^3*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 76*h*s*\[Delta][1]^3*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 32*h^2*s*\[Delta][1]^3*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 12*s^2*\[Delta][1]^3*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 28*h*s^2*\[Delta][1]^3*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 8*s^3*\[Delta][1]^3*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 58*\[Delta][1]^4*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 80*h*\[Delta][1]^4*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 32*h^2*\[Delta][1]^4*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 17*s*\[Delta][1]^4*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 32*h*s*\[Delta][1]^4*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 5*s^2*\[Delta][1]^4*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 16*\[Delta][1]^5*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 16*h*\[Delta][1]^5*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 32*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 120*h*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 128*h^2*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 32*h^3*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 36*s*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 60*h*s*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 2*s^2*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 20*h*s^2*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 6*s^3*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 72*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] - 
      200*h*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 128*h^2*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] - 
      16*h^3*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 68*s*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] - 
      60*h*s*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 4*s^2*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] + 
      20*h*s^2*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 8*s^3*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] - 
      60*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 112*h*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] - 
      32*h^2*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 30*s*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] + 
      10*s^2*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 16*\[Delta][1]^3*\[Delta][2]^2*
       \[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4] - 
      16*h*\[Delta][1]^3*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 2*\[Delta][2]^4*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] - 3*s*\[Delta][2]^4*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + s^2*\[Delta][2]^4*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4] + 32*h^3*s*\[CapitalDelta][3, 4]^2 - 
      32*h^4*s*\[CapitalDelta][3, 4]^2 - 48*h^2*s^2*\[CapitalDelta][3, 4]^2 + 
      32*h^3*s^2*\[CapitalDelta][3, 4]^2 + 32*h^4*s^2*\[CapitalDelta][3, 4]^
        2 + 24*h*s^3*\[CapitalDelta][3, 4]^2 - 
      64*h^3*s^3*\[CapitalDelta][3, 4]^2 - 4*s^4*\[CapitalDelta][3, 4]^2 - 
      8*h*s^4*\[CapitalDelta][3, 4]^2 + 48*h^2*s^4*\[CapitalDelta][3, 4]^2 + 
      2*s^5*\[CapitalDelta][3, 4]^2 - 16*h*s^5*\[CapitalDelta][3, 4]^2 + 
      2*s^6*\[CapitalDelta][3, 4]^2 - 64*h^3*s*\[Delta][1]*
       \[CapitalDelta][3, 4]^2 + 32*h^4*s*\[Delta][1]*\[CapitalDelta][3, 4]^
        2 + 96*h^2*s^2*\[Delta][1]*\[CapitalDelta][3, 4]^2 - 
      32*h^4*s^2*\[Delta][1]*\[CapitalDelta][3, 4]^2 - 
      48*h*s^3*\[Delta][1]*\[CapitalDelta][3, 4]^2 - 
      48*h^2*s^3*\[Delta][1]*\[CapitalDelta][3, 4]^2 + 
      64*h^3*s^3*\[Delta][1]*\[CapitalDelta][3, 4]^2 + 
      8*s^4*\[Delta][1]*\[CapitalDelta][3, 4]^2 + 32*h*s^4*\[Delta][1]*
       \[CapitalDelta][3, 4]^2 - 48*h^2*s^4*\[Delta][1]*
       \[CapitalDelta][3, 4]^2 - 6*s^5*\[Delta][1]*\[CapitalDelta][3, 4]^2 + 
      16*h*s^5*\[Delta][1]*\[CapitalDelta][3, 4]^2 - 
      2*s^6*\[Delta][1]*\[CapitalDelta][3, 4]^2 - 32*\[Delta][1]^2*
       \[CapitalDelta][3, 4]^2 + 112*h*\[Delta][1]^2*\[CapitalDelta][3, 4]^
        2 - 144*h^2*\[Delta][1]^2*\[CapitalDelta][3, 4]^2 + 
      80*h^3*\[Delta][1]^2*\[CapitalDelta][3, 4]^2 - 
      16*h^4*\[Delta][1]^2*\[CapitalDelta][3, 4]^2 - 
      32*s*\[Delta][1]^2*\[CapitalDelta][3, 4]^2 + 56*h*s*\[Delta][1]^2*
       \[CapitalDelta][3, 4]^2 - 16*h^2*s*\[Delta][1]^2*
       \[CapitalDelta][3, 4]^2 + 16*h^4*s*\[Delta][1]^2*
       \[CapitalDelta][3, 4]^2 + 4*s^2*\[Delta][1]^2*\[CapitalDelta][3, 4]^
        2 - 12*h*s^2*\[Delta][1]^2*\[CapitalDelta][3, 4]^2 - 
      16*h^2*s^2*\[Delta][1]^2*\[CapitalDelta][3, 4]^2 - 
      48*h^3*s^2*\[Delta][1]^2*\[CapitalDelta][3, 4]^2 + 
      24*h*s^3*\[Delta][1]^2*\[CapitalDelta][3, 4]^2 + 
      48*h^2*s^3*\[Delta][1]^2*\[CapitalDelta][3, 4]^2 - 
      7*s^4*\[Delta][1]^2*\[CapitalDelta][3, 4]^2 - 20*h*s^4*\[Delta][1]^2*
       \[CapitalDelta][3, 4]^2 + 3*s^5*\[Delta][1]^2*\[CapitalDelta][3, 4]^
        2 + 80*\[Delta][1]^3*\[CapitalDelta][3, 4]^2 - 
      208*h*\[Delta][1]^3*\[CapitalDelta][3, 4]^2 + 176*h^2*\[Delta][1]^3*
       \[CapitalDelta][3, 4]^2 - 48*h^3*\[Delta][1]^3*\[CapitalDelta][3, 4]^
        2 + 72*s*\[Delta][1]^3*\[CapitalDelta][3, 4]^2 - 
      88*h*s*\[Delta][1]^3*\[CapitalDelta][3, 4]^2 + 
      16*h^2*s*\[Delta][1]^3*\[CapitalDelta][3, 4]^2 + 
      16*h^3*s*\[Delta][1]^3*\[CapitalDelta][3, 4]^2 - 
      4*s^2*\[Delta][1]^3*\[CapitalDelta][3, 4]^2 - 12*h*s^2*\[Delta][1]^3*
       \[CapitalDelta][3, 4]^2 + 8*s^3*\[Delta][1]^3*\[CapitalDelta][3, 4]^
        2 - 12*h*s^3*\[Delta][1]^3*\[CapitalDelta][3, 4]^2 + 
      4*s^4*\[Delta][1]^3*\[CapitalDelta][3, 4]^2 - 
      80*\[Delta][1]^4*\[CapitalDelta][3, 4]^2 + 152*h*\[Delta][1]^4*
       \[CapitalDelta][3, 4]^2 - 80*h^2*\[Delta][1]^4*\[CapitalDelta][3, 4]^
        2 + 8*h^3*\[Delta][1]^4*\[CapitalDelta][3, 4]^2 - 
      58*s*\[Delta][1]^4*\[CapitalDelta][3, 4]^2 + 64*h*s*\[Delta][1]^4*
       \[CapitalDelta][3, 4]^2 - 16*h^2*s*\[Delta][1]^4*
       \[CapitalDelta][3, 4]^2 - s^2*\[Delta][1]^4*\[CapitalDelta][3, 4]^2 + 
      16*h*s^2*\[Delta][1]^4*\[CapitalDelta][3, 4]^2 - 
      5*s^3*\[Delta][1]^4*\[CapitalDelta][3, 4]^2 + 
      40*\[Delta][1]^5*\[CapitalDelta][3, 4]^2 - 56*h*\[Delta][1]^5*
       \[CapitalDelta][3, 4]^2 + 16*h^2*\[Delta][1]^5*\[CapitalDelta][3, 4]^
        2 + 16*s*\[Delta][1]^5*\[CapitalDelta][3, 4]^2 - 
      16*h*s*\[Delta][1]^5*\[CapitalDelta][3, 4]^2 - 
      8*\[Delta][1]^6*\[CapitalDelta][3, 4]^2 + 8*h*\[Delta][1]^6*
       \[CapitalDelta][3, 4]^2 + 32*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 - 
      112*h*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 + 144*h^2*\[Delta][2]^2*
       \[CapitalDelta][3, 4]^2 - 80*h^3*\[Delta][2]^2*\[CapitalDelta][3, 4]^
        2 + 16*h^4*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 + 
      32*s*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 - 88*h*s*\[Delta][2]^2*
       \[CapitalDelta][3, 4]^2 + 48*h^2*s*\[Delta][2]^2*
       \[CapitalDelta][3, 4]^2 + 32*h^3*s*\[Delta][2]^2*
       \[CapitalDelta][3, 4]^2 - 16*h^4*s*\[Delta][2]^2*
       \[CapitalDelta][3, 4]^2 + 12*s^2*\[Delta][2]^2*\[CapitalDelta][3, 4]^
        2 + 12*h*s^2*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 - 
      64*h^2*s^2*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 + 
      16*h^3*s^2*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 - 
      8*s^3*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 + 32*h*s^3*\[Delta][2]^2*
       \[CapitalDelta][3, 4]^2 - 5*s^4*\[Delta][2]^2*\[CapitalDelta][3, 4]^
        2 - 4*h*s^4*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 + 
      s^5*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 - 
      80*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 + 
      208*h*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 - 
      176*h^2*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 + 
      48*h^3*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 - 
      72*s*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 + 
      152*h*s*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 - 
      48*h^2*s*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 - 
      16*h^3*s*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 - 
      28*s^2*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 - 
      20*h*s^2*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 + 
      32*h^2*s^2*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 + 
      16*s^3*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 - 
      20*h*s^3*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 + 
      4*s^4*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 + 
      96*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 - 
      192*h*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 + 
      112*h^2*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 - 
      16*h^3*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 + 
      60*s*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 - 
      96*h*s*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 + 
      16*h^2*s*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 + 
      14*s^2*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 + 
      16*h*s^2*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 - 
      10*s^3*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 - 
      64*\[Delta][1]^3*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 + 
      96*h*\[Delta][1]^3*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 - 
      32*h^2*\[Delta][1]^3*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 - 
      16*s*\[Delta][1]^3*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 + 
      16*h*s*\[Delta][1]^3*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 + 
      16*\[Delta][1]^4*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 - 
      16*h*\[Delta][1]^4*\[Delta][2]^2*\[CapitalDelta][3, 4]^2 - 
      16*\[Delta][2]^4*\[CapitalDelta][3, 4]^2 + 40*h*\[Delta][2]^4*
       \[CapitalDelta][3, 4]^2 - 32*h^2*\[Delta][2]^4*\[CapitalDelta][3, 4]^
        2 + 8*h^3*\[Delta][2]^4*\[CapitalDelta][3, 4]^2 - 
      2*s*\[Delta][2]^4*\[CapitalDelta][3, 4]^2 + 3*s^2*\[Delta][2]^4*
       \[CapitalDelta][3, 4]^2 - s^3*\[Delta][2]^4*\[CapitalDelta][3, 4]^2 + 
      24*\[Delta][1]*\[Delta][2]^4*\[CapitalDelta][3, 4]^2 - 
      40*h*\[Delta][1]*\[Delta][2]^4*\[CapitalDelta][3, 4]^2 + 
      16*h^2*\[Delta][1]*\[Delta][2]^4*\[CapitalDelta][3, 4]^2 - 
      8*\[Delta][1]^2*\[Delta][2]^4*\[CapitalDelta][3, 4]^2 + 
      8*h*\[Delta][1]^2*\[Delta][2]^4*\[CapitalDelta][3, 4]^2 - 
      32*h^3*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      32*h^4*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      48*h^2*s*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      48*h^3*s*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      16*h^4*s*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      24*h*s^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      24*h^2*s^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      48*h^3*s^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      16*h^4*s^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      4*s^3*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      4*h*s^3*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      48*h^2*s^3*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      32*h^3*s^3*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      20*h*s^4*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      24*h^2*s^4*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      3*s^5*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      8*h*s^5*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      s^6*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      64*h^3*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      32*h^4*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      96*h^2*s*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      16*h^3*s*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      32*h^4*s*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      48*h*s^2*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      24*h^2*s^2*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      80*h^3*s^2*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      8*s^3*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      20*h*s^3*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      72*h^2*s^3*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      4*s^4*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      28*h*s^4*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      4*s^5*\[Delta][1]*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      32*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      88*h*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      96*h^2*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      64*h^3*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      20*s*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      44*h*s*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      64*h^2*s*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      32*h^3*s*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      2*s^2*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      36*h*s^2*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      32*h^2*s^2*\[Delta][1]^2*\[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^
        2 + 10*s^3*\[Delta][1]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 + 8*h*s^3*\[Delta][1]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 - 72*\[Delta][1]^3*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 + 136*h*\[Delta][1]^3*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 - 96*h^2*\[Delta][1]^3*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 + 16*h^3*\[Delta][1]^3*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 - 36*s*\[Delta][1]^3*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 + 76*h*s*\[Delta][1]^3*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 - 32*h^2*s*\[Delta][1]^3*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 - 12*s^2*\[Delta][1]^3*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 + 28*h*s^2*\[Delta][1]^3*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 - 8*s^3*\[Delta][1]^3*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 + 58*\[Delta][1]^4*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 - 80*h*\[Delta][1]^4*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 + 32*h^2*\[Delta][1]^4*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 + 17*s*\[Delta][1]^4*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 - 32*h*s*\[Delta][1]^4*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 + 5*s^2*\[Delta][1]^4*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 - 16*\[Delta][1]^5*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 + 16*h*\[Delta][1]^5*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 - 32*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 + 120*h*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 - 128*h^2*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 + 32*h^3*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 - 36*s*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 + 60*h*s*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 - 2*s^2*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 - 20*h*s^2*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 + 6*s^3*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 + 72*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      200*h*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 + 128*h^2*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      16*h^3*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 + 68*s*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      60*h*s*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 - 4*s^2*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      20*h*s^2*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 - 8*s^3*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      60*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 + 112*h*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      32*h^2*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 - 30*s*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 + 
      10*s^2*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 + 16*\[Delta][1]^3*\[Delta][2]^2*
       \[CapitalDelta][1, 2]*\[CapitalDelta][3, 4]^2 - 
      16*h*\[Delta][1]^3*\[Delta][2]^2*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 + 2*\[Delta][2]^4*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 - 3*s*\[Delta][2]^4*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 + s^2*\[Delta][2]^4*\[CapitalDelta][1, 2]*
       \[CapitalDelta][3, 4]^2 + 16*h^3*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4]^2 - 16*h^4*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4]^2 - 24*h^2*s*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4]^2 + 16*h^3*s*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4]^2 + 16*h^4*s*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4]^2 + 12*h*s^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4]^2 - 32*h^3*s^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4]^2 - 2*s^3*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4]^2 - 4*h*s^3*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4]^2 + 24*h^2*s^3*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4]^2 + s^4*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4]^2 - 8*h*s^4*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4]^2 + s^5*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4]^2 - 16*h^3*\[Delta][1]*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4]^2 + 24*h^2*s*\[Delta][1]*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4]^2 + 16*h^3*s*\[Delta][1]*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4]^2 - 12*h*s^2*\[Delta][1]*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4]^2 - 24*h^2*s^2*\[Delta][1]*
       \[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 + 
      2*s^3*\[Delta][1]*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 + 
      12*h*s^3*\[Delta][1]*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 - 
      2*s^4*\[Delta][1]*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 - 
      8*\[Delta][1]^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 + 
      16*h*\[Delta][1]^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 - 
      16*h^2*\[Delta][1]^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 + 
      8*h^3*\[Delta][1]^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 - 
      2*s*\[Delta][1]^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 + 
      12*h*s*\[Delta][1]^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 - 
      16*h^2*s*\[Delta][1]^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^
        2 - 3*s^2*\[Delta][1]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4]^2 + 12*h*s^2*\[Delta][1]^2*
       \[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 - 
      3*s^3*\[Delta][1]^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 + 
      16*\[Delta][1]^3*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 - 
      24*h*\[Delta][1]^3*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 + 
      16*h^2*\[Delta][1]^3*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 + 
      4*s*\[Delta][1]^3*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 - 
      16*h*s*\[Delta][1]^3*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 + 
      4*s^2*\[Delta][1]^3*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 - 
      8*\[Delta][1]^4*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 + 
      8*h*\[Delta][1]^4*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 + 
      8*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 - 
      32*h*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 + 
      32*h^2*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 - 
      8*h^3*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 + 
      10*s*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 - 
      12*h*s*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 - 
      s^2*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 + 
      4*h*s^2*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 - 
      s^3*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 - 
      16*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4]^2 + 40*h*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 - 
      16*h^2*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4]^2 - 12*s*\[Delta][1]*\[Delta][2]^2*
       \[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 + 
      4*s^2*\[Delta][1]*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4]^2 + 8*\[Delta][1]^2*\[Delta][2]^2*
       \[CapitalDelta][1, 2]^2*\[CapitalDelta][3, 4]^2 - 
      8*h*\[Delta][1]^2*\[Delta][2]^2*\[CapitalDelta][1, 2]^2*
       \[CapitalDelta][3, 4]^2)*I4bub[-1, 1, 1][\[Delta][1], \[Delta][2], s])/
    (2*(-2 + h + \[Delta][1])*(-1 + h + \[Delta][1])*
     (\[Delta][1] - \[Delta][2])*(-2 + 2*h - s + \[Delta][1] - \[Delta][2])*
     (\[Delta][1] + \[Delta][2])*(-2 + 2*h - s + \[Delta][1] + \[Delta][2])*
     (-2 + \[Delta][1] - \[Delta][2] + \[CapitalDelta][1, 2])*
     (-2 + \[Delta][1] + \[Delta][2] + \[CapitalDelta][1, 2])*
     (-2 + \[Delta][1] - \[Delta][2] + \[CapitalDelta][3, 4])*
     (-2 + \[Delta][1] + \[Delta][2] + \[CapitalDelta][3, 4]))}

